First results of sub-arcsecond scale objects identified with ASKAP using interplanetary scintillation

We present a catalogue of 131 compact $(\lesssim 0.1 \,arcsec)$ sources detected at 823 MHz via their Interplanetary Scintillation (IPS). These measurements were made with the ASKAP telescope, across its full field of view of 35 square degrees, utilising all 36 Phased Array Feed (PAF) beams. To bypass ASKAP's standard correlator's minimum integration limit of 10 s, we used the CRAFT data capture system (CRACO), with visibilities sampled every 110 ms. Here we present the data processing steps, the sources detected, and their IPS-inferred properties. ASKAP IPS cleanly separates two populations: compact hot spots embedded in extended lobes and IPS-unresolved sources which are AGN or CSO sources associated with the galactic nucleus. We also compare these results with the results from observations of IPS at 162 MHz with the Murchison Widefield Array, providing the spectra of compact components between 162 MHz and 888 MHz. These measurements further re-enforce the dominance of peaked-spectrum SEDs in the compact-source population at frequencies below 1 GHz. This pilot study using test data is a pathfinder for a more comprehensive ASKAP IPS survey which is underway.

==> anc/cat_ASKAP_IPS_823MHz_20260403_submitted.csv <==
RACS-low_name,RA,Dec,S_888,err_S_888,SN_std,SN_var,Sol_el,NSI_ASKAP,err_NSI_ASKAP,ul_NSI_ASKAP,GLEAM_name,S_162,NSI_162,err_NSI_162,ul_NSI_162,alpha_compact
J212424.0-204706,321.100242,-20.785213,37.4,0.4,5.85,,6.71,,,0.82,J212423-204710,180.0,,,0.00,
J212432.1-203836,321.133754,-20.643433,116.8,0.4,12.59,,6.66,,,0.40,J212432-203834,476.6,,,0.09,
J212545.7-211406,321.440688,-21.235206,40.7,0.3,7.42,,7.23,,,0.65,J212545-211407,135.0,,,0.40,
J212624.8-214943,321.603659,-21.82869,164.0,0.3,22.52,,7.71,,,0.30,J212624-214942,840.9,0.33,0.02,,
J212641.5-220728,321.672972,-22.1246,44.8,0.4,5.52,,7.94,,,1.43,J212641-220726,246.9,0.68,0.05,,
J212648.4-202025,321.701889,-20.34052,59.6,0.3,8.52,,6.97,,,0.45,J212648-202024,237.3,,,0.25,
J212658.4-195715,321.74339,-19.954235,48.4,0.3,6.58,,6.83,,,0.78,J212657-195713,77.6,,,0.50,
J212708.0-204105,321.783572,-20.68474,154.7,0.4,24.89,56.39,7.20,0.88,0.07,,,,,,,
J212719.5-195353,321.831645,-19.898178,40.6,0.4,6.12,,6.89,,,0.84,J212719-195358,888.1,,,0.00,
J212720.3-211004,321.834981,-21.167881,40.6,0.3,7.12,,7.50,,,0.64,J212720-211004,356.0,0.20,0.04,,
J212730.3-211753,321.876543,-21.298258,28.3,0.4,5.76,,7.60,,,0.85,,,,,,
J212739.1-184403,321.913103,-18.734181,138.6,0.4,7.38,,6.57,,,0.69,J212739-184359,600.0,0.40,0.03,,
J212757.8-191858,321.990948,-19.316121,158.2,0.4,17.15,,6.81,,,0.28,J212758-191851,609.6,0.30,0.02,,
J212759.8-213351,321.999428,-21.56429,205.2,0.3,42.61,40.22,7.85,0.53,0.06,,J212759-213351,415.3,0.61,0.04,,-0.49
J212800.1-191645,322.00074,-19.279395,45.9,0.4,6.26,,6.81,,,0.76,,,,,,
J212800.5-204156,322.00232,-20.699102,77.9,0.5,15.25,,7.39,,,0.27,J212800-204156,603.8,,,0.00,
J212805.5-232944,322.022934,-23.495761,1093.7,1.0,49.36,48.18,9.10,0.98,0.06,,J212805-232944,3228.9,1.04,0.06,,-0.67
J212809.6-185419,322.040115,-18.905469,125.0,0.5,10.81,,6.73,,,0.46,J212809-185421,800.9,,,0.01,
J212814.6-212050,322.061167,-21.347329,36.7,0.3,7.77,,7.77,,,0.65,J212814-212053,165.3,,,0.29,
J212817.3-200525,322.072379,-20.090467,20.8,0.4,5.50,,7.17,,,0.91,,,,,,
J212822.0-201029,322.09168,-20.174736,36.5,0.4,6.36,,7.22,,,0.72,,,,,,
J212822.9-235635,322.09573,-23.94321,141.4,0.4,6.25,,9.47,,,2.70,J212822-235634,565.6,0.36,0.02,,
J212839.9-194152,322.166449,-19.698052,101.3,0.4,20.20,,7.10,,,0.24,J212840-194153,251.8,,,0.00,
J212846.6-213654,322.194217,-21.615018,51.3,0.3,13.61,,8.02,,,0.46,J212846-213655,373.5,,,0.00,
J212849.8-203216,322.207535,-20.538045,19.0,0.4,5.64,,7.49,,,0.71,,,,,,
J212850.1-212123,322.208977,-21.356477,66.6,0.4,15.91,,7.89,,,0.33,J212850-212122,331.8,0.24,0.05,,
J212857.5-224244,322.239795,-22.712374,232.8,0.5,26.86,,8.72,,,0.30,J212857-224243,1036.5,0.38,0.02,,
J212902.3-184556,322.259881,-18.765686,75.9,0.4,6.08,,6.90,,,0.92,J212902-184558,354.7,0.24,0.04,,
J212914.5-221039,322.310728,-22.177703,36.3,0.4,6.91,,8.44,,,0.76,J212914-221042,124.0,,,0.24,
J212921.4-182123,322.339179,-18.356435,1333.2,0.8,64.97,121.65,6.89,0.71,0.03,,J212921-182125,799.0,0.73,0.05,,0.29
J212933.2-183849,322.388345,-18.647063,135.5,0.4,17.30,,6.99,,,0.35,J212933-183850,1040.1,,,0.00,
J212936.6-211138,322.402584,-21.193979,206.0,0.5,46.40,,7.96,,,0.10,J212937-211145,766.5,,,0.06,
J212937.1-224828,322.404881,-22.807968,769.2,0.9,106.69,13.00,8.90,0.13,0.09,,J212937-224828,4685.7,0.17,0.01,,-1.24
J212938.2-233250,322.409431,-23.547465,48.3,0.4,6.81,,9.39,,,2.13,J212938-233250,278.7,,,0.13,
J212940.0-221545,322.416701,-22.262694,17.2,0.4,6.32,,8.57,,,0.91,,,,,,
J212940.2-230942,322.41784,-23.16168,64.6,0.5,6.78,,9.14,,,1.03,J212939-230940,109.1,0.70,0.18,,
J212955.6-223731,322.481962,-22.625294,26.8,0.6,5.70,,8.84,,,1.14,,,,,,
J212957.0-211843,322.487577,-21.31208,131.6,0.6,19.44,,8.09,,,0.30,J212956-211846,1044.9,,,0.05,
J213001.4-212537,322.50586,-21.427071,36.6,0.5,12.32,,8.16,,,0.45,,,,,,
J213003.4-212335,322.514559,-21.393322,56.9,0.5,16.21,,8.15,,,0.34,,,,,,
J213003.8-195224,322.515862,-19.873526,8.5,0.5,5.88,,7.47,,,0.86,,,,,,
J213015.2-233318,322.563381,-23.555004,41.2,0.3,5.49,,9.50,,,2.43,,,,,,
J213027.3-190121,322.613852,-19.022618,31.7,0.4,6.59,,7.29,,,0.86,J213026-190126,114.6,,,0.43,
J213038.1-230518,322.65906,-23.088545,50.5,0.4,10.11,,9.26,,,0.83,J213038-230517,202.9,0.50,0.09,,
J213053.2-195735,322.721741,-19.959993,28.3,0.5,8.25,,7.68,,,0.61,J213053-195736,131.9,,,0.30,
J213059.9-190637,322.749845,-19.110307,319.7,0.5,64.54,14.10,7.43,0.15,0.07,,J213059-190638,1110.4,0.32,0.02,,-1.16
J213101.4-203656,322.756002,-20.615579,2973.5,2.0,377.68,250.54,7.98,0.32,0.01,,J213101-203658,11409.8,0.47,0.03,,-1.02
J213118.2-182422,322.825966,-18.406244,64.3,0.4,6.68,,7.35,,,0.74,J213118-182419,345.8,,,0.03,
J213128.4-213555,322.868539,-21.598793,17.6,0.4,5.57,,8.54,,,1.04,J213128-213556,203.0,,,0.06,
J213134.5-212000,322.8939,-21.333434,30.2,0.6,9.33,8.23,8.43,0.75,0.25,,J213133-211951,98.0,0.85,0.15,,-0.77
J213136.6-210947,322.902863,-21.163274,23.6,0.8,7.64,,8.35,,,0.62,J213136-210948,128.6,,,0.26,
J213141.8-223539,322.92443,-22.5943,57.9,0.4,12.52,,9.14,,,0.45,J213141-223539,310.0,,,0.00,
J213144.6-174033,322.935851,-17.676019,201.0,0.4,7.46,,7.36,,,0.77,J213144-174036,747.9,0.36,0.02,,
J213146.0-221832,322.942052,-22.309166,21.4,0.4,7.01,,8.98,,,1.26,,,,,,
J213153.3-221102,322.972376,-22.184104,150.4,0.4,51.72,,8.94,,,0.18,J213153-221102,450.5,0.15,0.04,,
J213154.3-230827,322.976505,-23.140914,153.6,0.4,43.72,,9.52,,,0.27,J213154-230827,574.9,0.20,0.02,,
J213159.5-201249,322.997941,-20.21386,19.6,0.5,5.82,,8.02,,,0.78,,,,,,
J213205.5-230302,323.023163,-23.050614,48.8,0.4,10.28,,9.49,,,0.94,,,,,,
J213210.0-222936,323.041731,-22.493387,139.6,0.4,43.81,,9.17,,,0.17,J213209-222937,543.6,,,0.00,
J213214.4-203552,323.060289,-20.59788,20.7,0.6,6.02,,8.22,,,0.84,,,,,,
J213218.8-213318,323.078346,-21.55523,35.2,0.6,9.01,,8.69,,,0.59,J213219-213320,202.3,,,0.18,
J213220.9-200343,323.087248,-20.062062,23.6,0.4,6.67,,8.04,,,0.69,,,,,,
J213223.7-230537,323.098985,-23.093807,15.4,0.4,6.30,,9.57,,,2.02,,,,,,
J213236.6-222229,323.15286,-22.374862,69.2,0.3,27.93,8.69,9.19,0.43,0.15,,J213236-222229,289.0,0.38,0.04,,-0.76
J213241.0-240345,323.171008,-24.06265,47.3,0.3,6.07,,10.25,,,2.76,J213243-240348,117.3,1.03,0.14,,
J213242.7-233452,323.178236,-23.581169,49.4,0.3,11.35,,9.94,,,0.99,J213242-233454,273.4,0.29,0.06,,
J213250.4-230232,323.210089,-23.042455,252.8,0.6,65.90,,9.62,,,0.11,J213250-230232,1355.5,,,0.00,
J213251.7-222651,323.215521,-22.447701,16.6,0.4,6.59,,9.27,,,1.39,,,,,,
J213253.7-201920,323.223918,-20.322488,18.1,0.5,5.90,,8.25,,,0.77,,,,,,
J213254.3-210942,323.226367,-21.161672,57.6,0.7,8.90,5.64,8.61,0.64,0.29,,J213254-210943,211.9,0.37,0.06,,-0.44
J213255.5-215510,323.231278,-21.919477,34.7,0.4,16.64,,9.00,,,0.55,,,,,,
J213301.2-192652,323.255051,-19.447892,57.9,0.4,18.99,,7.99,,,0.27,J213301-192654,256.1,,,0.00,
J213306.8-223850,323.278403,-22.647337,26.0,0.3,9.19,10.09,9.44,1.35,0.30,,,,,,,
J213310.3-230316,323.293054,-23.054591,26.4,0.5,6.70,,9.69,,,1.06,,,,,,
J213312.1-221925,323.300444,-22.323775,6.7,0.4,5.98,,9.27,,,1.69,,,,,,
J213313.9-215402,323.308118,-21.900614,41.2,0.4,12.97,5.02,9.05,0.53,0.24,,J213314-215405,119.1,0.95,0.15,,-0.97
J213319.8-224421,323.332683,-22.739322,123.0,0.4,34.83,73.00,9.53,1.29,0.08,,J213319-224423,72.6,1.11,0.13,,0.40
J213320.2-181051,323.334515,-18.181087,105.6,0.4,8.50,9.45,7.79,0.86,0.24,,J213320-181050,174.5,0.65,0.09,,-0.13
J213322.2-205625,323.342629,-20.940432,37.3,0.5,10.70,,8.61,,,0.57,J213322-205626,246.6,,,0.00,
J213323.8-223257,323.34931,-22.549279,19.8,0.4,9.00,,9.43,,,1.11,,,,,,
J213330.5-202608,323.377104,-20.435617,14.6,0.5,5.36,,8.44,,,1.02,,,,,,
J213331.7-223105,323.382177,-22.518246,14.7,0.3,6.12,,9.44,,,1.63,,,,,,
J213334.2-213818,323.392862,-21.638441,271.7,0.5,80.54,75.95,8.98,0.70,0.04,,J213334-213819,474.2,0.89,0.05,,-0.47
J213335.6-193432,323.398406,-19.575754,14.8,0.4,6.13,,8.15,,,0.84,,,,,,
J213337.3-220532,323.40575,-22.092326,17.0,0.5,6.44,,9.23,,,1.37,,,,,,
J213339.0-234916,323.412796,-23.821358,198.8,0.4,45.27,,10.26,,,0.29,J213339-234919,645.3,0.38,0.02,,
J213339.2-233349,323.413748,-23.563709,16.0,0.3,7.12,,10.09,,,1.87,J213339-233344,90.4,,,0.00,
J213339.6-191404,323.415305,-19.234578,20.3,0.4,6.30,,8.07,,,0.93,,,,,,
J213344.0-174208,323.43351,-17.702477,103.2,0.5,8.49,,7.84,,,0.63,J213343-174209,447.1,0.13,0.04,,
J213348.0-222952,323.450329,-22.49778,9.9,0.4,7.12,,9.48,,,1.34,,,,,,
J213349.0-221442,323.454501,-22.245215,137.0,0.4,64.73,,9.34,,,0.15,J213349-221442,538.2,,,0.00,
J213349.3-172859,323.455717,-17.483304,95.4,0.5,6.78,,7.85,,,0.94,J213349-172859,430.1,0.34,0.03,,
J213350.0-215607,323.45871,-21.93532,32.3,0.5,14.16,,9.19,,,0.65,J213349-215606,128.0,,,0.00,
J213350.2-175249,323.459423,-17.880536,163.3,0.4,15.12,,7.87,,,0.35,J213350-175250,1295.6,0.06,0.01,,
J213352.6-192705,323.469249,-19.451406,29.1,0.4,8.31,,8.18,,,0.60,J213352-192708,127.2,,,0.25,
J213352.8-223116,323.470376,-22.521311,11.4,0.3,7.52,,9.51,,,1.27,,,,,,
J213400.2-224255,323.501007,-22.715412,25.7,0.3,11.56,6.84,9.64,0.99,0.27,,,,,,,
J213406.2-223946,323.526144,-22.662795,14.7,0.4,5.66,,9.63,,,1.76,,,,,,
J213407.7-232027,323.532473,-23.34096,23.3,0.3,6.88,,10.04,,,1.75,J213408-232032,118.0,,,0.00,
J213409.2-200840,323.53843,-20.144485,29.8,0.4,7.17,,8.46,,,0.71,J213409-200845,90.8,0.83,0.12,,
J213411.6-173542,323.548689,-17.595065,323.2,0.6,22.15,22.56,7.94,0.66,0.10,,J213411-173543,1011.2,0.94,0.06,,-0.87
J213412.7-224025,323.553308,-22.67365,23.1,0.3,12.57,,9.66,,,0.82,J213411-224012,103.9,,,0.00,
J213415.4-191225,323.564477,-19.207004,13.3,0.4,6.61,,8.20,,,0.82,,,,,,
J213417.0-221308,323.571006,-22.218961,37.7,0.4,15.62,,9.42,,,0.54,J213416-221308,146.7,,,0.15,
J213417.1-204414,323.571338,-20.737426,17.9,0.5,8.38,,8.71,,,0.77,,,,,,
J213418.7-212949,323.577937,-21.49718,36.3,0.5,11.77,10.41,9.06,0.82,0.23,,,,,,,
J213429.3-244308,323.62245,-24.719154,241.0,0.4,25.34,,11.00,,,0.89,J213429-244310,1009.5,0.25,0.02,,
J213430.1-213032,323.625506,-21.509152,17.7,0.5,7.83,,9.11,,,0.80,0.0,,,,,
J213437.6-235535,323.656723,-23.926639,533.2,0.7,113.29,87.28,10.50,0.84,0.04,,J213437-235538,1470.5,0.85,0.05,,-0.61
J213438.2-202303,323.659323,-20.384353,23.2,0.4,5.47,,8.65,,,1.56,,,,,,
J213440.0-203049,323.66683,-20.513662,17.7,0.5,6.34,,8.71,,,1.19,,,,,,
J213450.8-232621,323.71206,-23.439424,23.7,0.4,9.47,,10.23,,,1.45,,,,,,
J213454.5-225526,323.727461,-22.923985,39.1,0.3,21.80,,9.94,,,0.56,J213454-225529,353.6,,,0.08,
J213455.6-250002,323.731967,-25.000815,39.5,0.3,5.86,,11.27,,,3.89,J213455-250006,164.7,,,0.00,
J213506.6-194943,323.777883,-19.828675,28.2,0.4,8.43,,8.57,,,0.67,J213506-194949,98.4,,,0.00,
J213511.9-234540,323.799898,-23.761269,12.6,0.4,6.03,,10.49,,,2.57,,,,,,
J213512.9-184737,323.803864,-18.793768,43.4,0.4,9.92,,8.33,,,0.52,J213512-184732,190.3,0.57,0.07,,
J213516.1-193157,323.817465,-19.532609,61.1,0.4,19.42,,8.52,,,0.27,J213516-193157,336.7,,,0.12,
J213516.8-173429,323.820021,-17.574727,1142.8,0.9,104.13,38.90,8.20,0.20,0.04,,J213516-173429,4856.1,0.31,0.02,,-1.10
J213522.1-195220,323.842119,-19.872324,44.0,0.5,10.77,,8.64,,,0.52,J213522-195224,197.8,,,0.08,
J213525.5-220916,323.856575,-22.154597,10.7,0.3,6.12,,9.62,,,1.62,,,,,,
J213527.6-200947,323.865059,-20.163096,68.2,0.5,17.36,,8.76,,,0.49,J213527-200949,498.9,,,0.02,
J213529.5-231550,323.873321,-23.263945,14.9,0.4,7.27,,10.24,,,1.48,,,,,,
J213534.2-182218,323.892743,-18.37194,221.9,0.6,8.18,,8.35,,,0.64,J213533-182220,2000.7,,,0.03,
J213535.2-204545,323.896863,-20.76259,36.2,0.5,10.75,6.33,9.01,0.93,0.30,,,,,,,
J213539.8-200016,323.916195,-20.004637,37.8,0.5,11.42,7.39,8.75,0.63,0.23,,,,,,,
J213551.3-173710,323.963947,-17.619564,63.2,0.7,8.29,5.42,8.33,0.74,0.29,,,,,,,
J213552.7-213336,323.969646,-21.560042,16.0,0.5,5.72,,9.41,,,1.58,,,,,,
J213553.8-191437,323.974445,-19.243802,16.3,0.5,5.79,,8.59,,,1.02,,,,,,
J213555.2-210543,323.980001,-21.095286,12.8,0.6,6.02,,9.21,,,1.18,,,,,,
J213558.7-193714,323.994937,-19.620805,36.5,0.5,13.71,,8.70,,,0.41,J213558-193708,107.5,0.68,0.18,,
J213600.4-191828,324.001673,-19.30799,25.6,0.4,6.43,,8.63,,,0.88,0.0,,,,,
J213601.6-221009,324.006864,-22.169339,35.4,0.3,14.43,,9.74,,,0.74,J213601-221008,104.3,,,0.00,
J213606.0-203442,324.025407,-20.578455,36.2,0.8,7.68,,9.04,,,1.28,J213606-203441,129.3,,,0.23,
J213616.0-190217,324.066762,-19.038266,26.3,0.4,6.47,,8.62,,,0.98,,,,,,
J213619.0-214814,324.079171,-21.803975,13.3,0.5,6.64,,9.62,,,1.51,,,,,,
J213628.0-221725,324.117062,-22.290409,26.0,0.3,11.70,5.43,9.89,1.03,0.29,,,,,,,
J213628.1-212511,324.117155,-21.419898,14.6,0.5,5.95,,9.47,,,1.38,,,,,,
J213628.1-230529,324.117481,-23.091422,35.5,0.3,20.82,9.47,10.32,0.97,0.19,,,,,,,
J213631.2-220443,324.130334,-22.078843,99.3,0.4,47.86,,9.79,,,0.23,J213631-220445,540.9,,,0.12,
J213633.0-193236,324.137848,-19.543459,55.6,0.5,13.06,,8.81,,,0.43,J213633-193236,217.2,,,0.24,
J213634.9-205014,324.145642,-20.837252,38.8,0.8,10.88,,9.25,,,0.84,J213635-205030,329.3,,,0.12,
J213638.7-232303,324.161537,-23.384341,11.9,0.3,5.86,,10.53,,,2.42,,,,,,
J213640.0-233954,324.167016,-23.66501,12.7,0.3,7.37,,10.70,,,1.95,,,,,,
J213641.4-182414,324.172683,-18.403985,85.6,0.5,20.74,,8.61,,,0.25,J213641-182413,675.8,,,0.07,
J213644.4-215548,324.185062,-21.930013,8.9,0.4,5.63,,9.76,,,1.79,,,,,,
J213647.8-224421,324.199307,-22.73931,4.7,0.3,5.74,,10.19,,,2.32,,,,,,
J213649.3-244812,324.20562,-24.803335,42.6,0.3,5.92,,11.45,,,3.11,,,,,,
J213649.5-184930,324.206304,-18.825015,3.5,0.5,5.80,,8.71,,,0.93,,,,,,
J213650.1-220906,324.209121,-22.1519,16.9,0.4,8.33,,9.90,,,1.73,,,,,,
J213655.1-233419,324.229982,-23.572048,15.9,0.3,8.30,,10.69,,,1.67,,,,,,
J213656.0-163730,324.233704,-16.625202,367.6,0.5,10.64,8.35,8.59,0.81,0.23,,J213655-163729,1016.5,0.95,0.06,,-0.69
J213656.1-214444,324.234076,-21.745819,11.6,0.4,5.48,,9.72,,,1.65,,,,,,
J213659.2-210733,324.247016,-21.126102,106.9,0.7,30.55,,9.45,,,0.25,J213659-210737,435.5,,,0.00,
J213700.3-224847,324.251592,-22.813091,80.3,0.3,46.76,31.48,10.27,0.93,0.09,,,,,,,
J213700.8-233729,324.253383,-23.624803,35.9,0.3,13.85,,10.74,,,0.98,,,,,,
J213701.1-244248,324.254811,-24.713597,72.1,0.3,14.14,,11.42,,,1.31,J213701-244250,203.5,,,0.16,
J213702.0-231103,324.258703,-23.184435,16.2,0.3,8.72,,10.48,,,1.52,,,,,,
J213704.3-251813,324.268029,-25.303784,212.3,0.4,19.42,,11.83,,,1.27,J213704-251814,451.0,0.68,0.04,,
J213708.3-221637,324.284805,-22.277041,40.7,0.4,22.60,,10.02,,,0.68,J213708-221639,197.8,,,0.00,
J213714.1-225010,324.30896,-22.836336,11.5,0.4,8.15,,10.33,,,1.66,,,,,,
J213725.3-213814,324.355635,-21.63737,21.6,0.6,7.13,,9.77,,,1.92,,,,,,
J213728.8-190353,324.37024,-19.064782,46.1,0.7,12.80,,8.91,,,0.54,J213729-190349,251.4,,,0.00,
J213729.4-195327,324.37281,-19.89097,239.2,0.5,74.70,9.83,9.12,0.17,0.14,,J213729-195327,975.6,0.13,0.01,,-0.69
J213731.7-184045,324.382284,-18.679313,42.0,0.9,7.96,,8.85,,,0.58,J213732-184049,215.5,,,0.41,
J213733.2-214759,324.38861,-21.799782,22.1,0.5,9.47,,9.87,,,0.96,,,,,,
J213733.4-240240,324.389481,-24.044519,21.8,0.3,8.64,,11.09,,,2.07,J213733-240245,76.0,,,0.00,
J213736.1-235239,324.400572,-23.877599,25.3,0.3,10.79,,11.00,,,1.51,J213736-235242,168.4,,,0.00,
J213737.7-231330,324.407094,-23.225179,10.1,0.3,6.66,,10.62,,,1.94,,,,,,
J213738.3-175346,324.409787,-17.896336,33.5,0.5,7.08,,8.77,,,0.79,J213738-175339,112.9,,,0.00,
J213740.6-232152,324.419212,-23.36472,26.2,0.3,14.14,,10.71,,,1.01,,,,,,
J213741.6-174516,324.423437,-17.754516,106.2,0.5,14.31,10.18,8.78,0.70,0.19,,J213741-174515,364.9,0.86,0.05,,-0.85
J213743.1-212410,324.429965,-21.402949,74.4,0.7,22.96,,9.72,,,0.33,J213743-212411,263.7,,,0.20,
J213746.6-173236,324.44432,-17.543409,35.8,0.6,6.66,,8.79,,,1.01,,,,,,
J213749.7-213023,324.457108,-21.506477,23.2,0.6,7.21,,9.80,,,1.01,J213749-213025,153.5,0.59,0.09,,
J213749.9-204232,324.458263,-20.709059,5076.3,3.5,552.18,194.26,9.47,0.59,0.01,,J213750-204234,11559.0,0.91,0.05,,-0.73
J213750.6-244614,324.460898,-24.770809,23.6,0.3,5.94,,11.60,,,3.30,,,,,,
J213750.9-233311,324.462324,-23.553182,34.3,0.3,19.07,,10.85,,,0.74,J213751-233332,116.2,,,0.00,
J213751.0-233548,324.462775,-23.596906,17.7,0.3,7.82,,10.88,,,1.82,,,,,,
J213755.6-181246,324.481672,-18.212963,44.0,0.7,6.21,,8.88,,,0.89,J213755-181242,182.9,,,0.22,
J213801.0-253148,324.504382,-25.530162,801.8,0.5,61.81,12.19,12.14,0.83,0.16,,J213801-253150,2214.9,0.65,0.04,,-0.45
J213801.3-181631,324.505548,-18.275512,102.8,0.7,17.47,,8.90,,,0.34,J213801-181628,256.8,,,0.16,
J213801.4-194857,324.505898,-19.815976,33.5,0.5,12.02,,9.22,,,0.70,J213801-194901,150.0,,,0.26,
J213802.1-221823,324.508853,-22.306561,169.6,0.4,98.22,9.22,10.21,0.21,0.14,,J213802-221825,824.6,0.20,0.01,,-0.90
J213805.0-184330,324.521035,-18.725081,1894.2,1.2,351.16,125.04,8.99,0.14,0.02,,J213805-184328,7470.8,0.14,0.01,,-0.80
J213813.3-235938,324.555425,-23.994086,12.5,0.3,8.78,,11.18,,,1.95,,,,,,
J213814.5-244651,324.560659,-24.78102,29.5,0.4,7.44,,11.68,,,2.58,J213814-244707,152.7,0.45,0.12,,
J213816.7-230414,324.569709,-23.070611,9.5,0.4,6.06,,10.66,,,2.21,,,,,,
J213817.2-212933,324.571675,-21.492542,19.6,0.8,7.21,,9.89,,,1.92,,,,,,
J213817.6-232959,324.573602,-23.499976,7.3,0.3,5.31,,10.90,,,2.93,,,,,,
J213822.2-203643,324.592689,-20.611988,35.4,1.4,5.44,,9.55,,,1.71,J213822-203644,110.2,,,0.34,
J213825.4-230233,324.606129,-23.042564,6.5,0.4,5.68,,10.67,,,2.48,,,,,,
J213827.0-224722,324.612704,-22.789506,41.9,0.3,30.66,,10.54,,,0.52,J213826-224724,288.3,,,0.00,
J213827.5-172730,324.614996,-17.458338,115.1,0.5,11.41,,8.95,,,0.66,J213828-172727,482.1,,,0.10,
J213827.5-230634,324.614718,-23.109656,71.1,0.3,18.81,6.28,10.71,1.17,0.24,,J213827-230641,137.5,,,0.21,
J213828.9-223314,324.620454,-22.553895,21.0,0.3,16.42,,10.43,,,0.99,J213828-223317,80.6,,,0.00,
J213828.9-234559,324.620664,-23.766391,39.8,0.3,19.08,,11.09,,,0.87,J213828-234602,131.2,0.73,0.16,,
J213829.1-201025,324.621388,-20.173685,27.4,0.6,9.83,,9.43,,,0.88,J213828-201019,192.0,,,0.32,
J213830.6-205022,324.62788,-20.839507,120.6,1.7,17.25,6.32,9.67,0.67,0.31,,J213830-205023,396.1,0.78,0.06,,-0.79
J213832.6-195659,324.636248,-19.949857,21.2,0.5,5.58,,9.38,,,1.59,,,,,,
J213834.4-243319,324.643502,-24.555376,34.8,0.4,10.24,,11.59,,,1.89,J213834-243321,166.2,0.76,0.07,,
J213837.1-243954,324.65472,-24.665006,394.6,0.4,135.97,100.39,11.67,1.14,0.04,,,,,,,
J213838.3-175040,324.659658,-17.844705,578.8,0.6,79.52,76.05,9.01,0.57,0.04,,J213838-175039,1382.9,0.62,0.04,,-0.56
J213840.5-191503,324.668955,-19.250983,15.1,0.6,5.25,,9.23,,,1.28,,,,,,
J213841.9-181045,324.674769,-18.179252,2353.6,1.2,293.25,256.11,9.05,0.57,0.01,,J213841-181043,3017.8,0.80,0.05,,-0.34
J213842.0-200117,324.675319,-20.021552,37.1,0.6,8.85,,9.43,,,1.07,J213842-200118,113.8,,,0.23,
J213843.6-234022,324.681924,-23.672939,9.7,0.3,6.42,,11.08,,,2.70,,,,,,
J213844.5-170320,324.685692,-17.055693,85.8,0.5,6.73,,9.01,,,1.30,J213844-170318,465.5,0.54,0.04,,
J213844.8-245714,324.686808,-24.953992,29.1,0.4,7.36,,11.88,,,2.79,J213844-245709,82.8,,,0.36,
J213845.1-180714,324.688168,-18.120628,162.7,1.0,17.64,,9.06,,,0.39,J213845-180711,344.1,0.38,0.03,,
J213847.4-184931,324.697736,-18.825485,388.9,0.7,76.27,131.11,9.17,0.80,0.04,,J213847-184930,149.4,1.01,0.12,,0.42
J213848.7-235253,324.703057,-23.881634,24.9,0.3,14.15,,11.22,,,1.41,,,,,,
J213850.9-220754,324.712395,-22.131944,18.7,0.3,13.13,,10.29,,,1.14,,,,,,
J213852.0-223854,324.716753,-22.648581,2.8,0.3,5.73,,10.55,,,2.89,,,,,,
J213855.4-202556,324.730897,-20.432235,76.6,0.5,18.47,,9.61,,,0.49,J213855-202557,288.8,,,0.16,
J213857.0-195725,324.737765,-19.957044,219.2,0.6,59.26,57.48,9.47,0.87,0.06,,J213857-195726,662.6,0.84,0.05,,-0.63
J213858.2-191909,324.74267,-19.319389,14.7,0.6,6.41,,9.31,,,0.85,J213900-191919,126.1,,,0.32,
J213902.3-224732,324.759716,-22.792402,7.1,0.4,6.70,,10.66,,,2.60,,,,,,
J213902.9-181210,324.762098,-18.203011,55.9,0.8,7.85,,9.14,,,0.81,J213902-181210,301.2,0.31,0.04,,
J213903.2-231729,324.763421,-23.291642,15.0,0.3,11.23,,10.93,,,1.46,,,,,,
J213903.4-252445,324.764355,-25.412525,132.3,0.4,16.60,,12.23,,,1.64,J213903-252447,497.0,,,0.10,
J213904.5-192302,324.76879,-19.384118,28.1,0.6,7.52,,9.35,,,0.76,J213904-192258,210.6,,,0.00,
J213907.4-235246,324.78122,-23.879633,25.9,0.3,15.43,,11.28,,,1.10,J213907-235250,111.1,,,0.00,
J213908.0-215513,324.783624,-21.920531,8.8,0.4,6.57,,10.25,,,2.19,,,,,,
J213908.3-205951,324.784899,-20.997748,19.5,0.9,7.14,,9.86,,,1.28,,,,,,
J213908.5-245718,324.785738,-24.955083,226.0,0.5,50.98,11.02,11.94,0.64,0.17,,J213908-245721,693.6,0.47,0.03,,-0.47
J213909.6-212845,324.790369,-21.479312,12.4,0.8,5.78,,10.06,,,1.42,,,,,,
J213910.4-223947,324.793539,-22.663296,14.7,0.3,14.31,,10.62,,,1.19,J213910-223937,101.2,,,0.00,
J213913.1-230234,324.804675,-23.042981,55.6,0.3,34.11,,10.83,,,0.45,J213913-230231,135.1,,,0.00,
J213913.1-245414,324.804976,-24.904024,697.9,0.5,162.31,18.35,11.93,0.27,0.11,,J213913-245418,2129.6,0.22,0.01,,-0.54
J213914.6-221310,324.811219,-22.219504,63.8,0.3,37.11,12.93,10.41,0.73,0.14,,,,,,,
J213917.1-244024,324.821532,-24.67346,10.7,0.4,6.59,,11.79,,,2.96,,,,,,
J213917.3-233206,324.822242,-23.535273,31.6,0.3,16.52,,11.11,,,1.09,,,,,,
J213918.3-240231,324.826494,-24.042107,16.9,0.3,8.67,,11.41,,,1.98,,,,,,
J213919.8-240133,324.832604,-24.025998,9.9,0.3,5.32,,11.40,,,3.24,,,,,,
J213924.2-244511,324.851048,-24.753316,15.4,0.5,5.43,,11.86,,,3.63,,,,,,
J213924.5-185633,324.852119,-18.942734,27.1,0.7,5.84,,9.33,,,0.91,J213924-185630,153.2,,,0.27,
J213924.5-255643,324.852211,-25.945518,888.6,0.7,55.53,10.23,12.65,0.88,0.19,,J213924-255645,5787.2,0.42,0.03,,-0.67
J213924.7-200359,324.852949,-20.066533,34.4,0.5,7.80,,9.61,,,1.09,0.0,,,,,
J213926.4-172352,324.860129,-17.397855,234.8,0.4,38.44,47.99,9.18,0.91,0.07,,J213926-172353,210.7,0.95,0.07,,0.03
J213929.1-213158,324.871402,-21.532872,21.0,0.8,10.63,,10.15,,,1.34,,,,,,
J213930.2-241206,324.876079,-24.201673,13.7,0.3,6.61,,11.53,,,2.67,,,,,,
J213934.2-182225,324.892875,-18.37365,31.7,0.6,6.28,,9.28,,,1.04,,,,,,
J213934.3-260338,324.893096,-26.060727,201.9,0.6,10.94,,12.75,,,3.04,J213934-260340,1297.3,,,0.05,
J213935.4-250610,324.897687,-25.102915,127.0,0.4,26.42,,12.12,,,0.91,J213935-250608,359.4,0.29,0.03,,
J213935.9-233157,324.899766,-23.53255,9.4,0.3,7.07,,11.17,,,2.08,,,,,,
J213937.8-193021,324.907859,-19.505864,41.4,0.7,15.53,,9.51,,,0.41,J213937-193021,290.9,,,0.00,
J213939.0-230159,324.912799,-23.0332,11.1,0.3,6.52,,10.91,,,2.47,,,,,,
J213939.5-183810,324.914888,-18.636148,796.2,0.8,142.44,51.72,9.34,0.19,0.04,,J213939-183809,1869.5,0.20,0.01,,-0.52
J213940.4-224025,324.918357,-22.673766,20.0,0.3,13.38,,10.73,,,1.25,,,,,,
J213940.8-193251,324.920249,-19.547674,28.2,0.7,12.84,,9.52,,,0.51,,,,,,
J213944.6-191225,324.936151,-19.207174,70.0,0.6,19.02,24.09,9.46,0.76,0.15,,J213944-191227,164.9,0.77,0.09,,-0.51
J213945.0-250114,324.93767,-25.0208,197.0,0.5,44.38,,12.09,,,0.49,J213945-250118,559.7,0.19,0.02,,
J213946.2-221053,324.94252,-22.181564,7.2,0.4,5.26,,10.50,,,2.91,,,,,,
J213947.5-220619,324.948105,-22.105343,30.5,0.4,24.90,,10.47,,,0.59,J213947-220621,224.2,,,0.00,
J213948.3-234648,324.951638,-23.780105,7.9,0.3,7.00,,11.35,,,2.00,,,,,,
J213950.9-191630,324.96239,-19.275152,173.9,0.6,32.94,7.13,9.50,0.27,0.18,,J213950-191629,904.1,0.08,0.02,,-0.23
J213953.6-221825,324.973734,-22.307074,14.2,0.3,12.68,,10.59,,,1.15,,,,,,
J213956.4-220352,324.985119,-22.064664,11.5,0.5,5.74,,10.48,,,2.63,,,,,,
J213957.7-212034,324.99066,-21.342938,165.0,0.8,48.32,6.21,10.17,0.22,0.21,,J213957-212034,814.7,0.27,0.02,,-1.08
J213958.2-195443,324.992716,-19.912086,37.0,0.5,8.98,9.54,9.69,1.06,0.32,,J213958-195438,96.3,0.87,0.17,,-0.45
J213959.0-241834,324.9962,-24.309615,107.4,0.4,62.54,,11.69,,,0.30,J213959-241838,718.4,,,0.00,
J213959.8-215454,324.999493,-21.915046,9.2,0.6,7.12,,10.42,,,2.17,,,,,,
J213959.9-213919,324.999914,-21.655413,18.7,0.6,12.28,,10.31,,,1.31,J213959-213924,92.1,,,0.38,
J214001.7-211632,325.007149,-21.275809,39.9,0.7,12.05,,10.16,,,1.12,J214001-211630,135.2,,,0.00,
J214003.1-222528,325.01299,-22.424551,17.9,0.3,10.93,,10.67,,,1.29,,,,,,
J214004.9-240914,325.02056,-24.154027,82.1,0.3,40.95,,11.62,,,0.39,J214004-240915,252.8,,,0.00,
J214010.7-161628,325.044656,-16.274532,566.1,0.8,27.90,,9.40,,,0.34,J214010-161626,5210.4,0.09,0.01,,
J214011.4-220505,325.047879,-22.08474,17.7,0.5,15.20,,10.54,,,1.05,,,,,,
J214011.6-182529,325.048503,-18.424837,187.4,0.6,38.17,7.26,9.44,0.23,0.16,,J214011-182528,903.6,0.38,0.02,,-1.21
J214014.6-221736,325.060989,-22.293585,6.8,0.3,6.78,,10.65,,,2.12,,,,,,
J214017.6-235003,325.073745,-23.834185,12.8,0.4,6.71,,11.47,,,1.91,,,,,,
J214019.8-191201,325.08281,-19.200446,114.8,0.6,33.43,,9.60,,,0.17,J214019-191202,523.4,,,0.10,
J214022.3-210911,325.093229,-21.153243,69.8,0.7,19.55,,10.19,,,0.55,J214022-210910,330.4,,,0.13,
J214023.4-223229,325.097668,-22.541596,9.3,0.3,7.05,,10.80,,,2.04,,,,,,
J214023.7-194453,325.099061,-19.748269,12.7,0.5,5.42,,9.74,,,1.38,,,,,,
J214024.1-234412,325.100469,-23.736669,35.5,0.3,18.91,,11.44,,,0.68,J214024-234359,179.6,,,0.00,
J214024.5-234239,325.102265,-23.711049,10.0,0.3,6.39,,11.42,,,2.04,,,,,,
J214024.7-224633,325.103268,-22.775983,10.6,0.3,9.76,,10.92,,,1.69,,,,,,
J214027.3-180904,325.113779,-18.151279,40.7,0.6,6.98,,9.46,,,0.82,J214027-180900,165.9,,,0.00,
J214030.4-250327,325.126784,-25.057766,21.4,0.4,6.03,,12.25,,,3.98,,,,,,
J214032.5-211559,325.135587,-21.266663,250.3,0.7,93.70,15.42,10.27,0.24,0.10,,J214032-211600,1208.8,0.23,0.01,,-0.90
J214032.6-213956,325.135991,-21.665589,125.6,0.5,74.28,53.05,10.43,1.05,0.06,,J214032-213958,201.1,0.94,0.06,,-0.21
J214036.3-260220,325.151557,-26.039121,163.4,0.3,11.32,,12.91,,,3.09,J214036-260223,667.8,0.51,0.03,,
J214042.6-251211,325.177686,-25.203239,20.5,0.4,6.51,,12.38,,,3.80,,,,,,
J214044.1-231156,325.184112,-23.199021,9.5,0.3,6.93,,11.20,,,2.63,,,,,,
J214044.5-202444,325.185441,-20.412359,34.0,0.5,11.41,,10.01,,,0.88,J214044-202445,147.0,0.65,0.16,,
J214046.8-192357,325.195243,-19.399238,90.0,0.5,26.45,42.25,9.74,0.94,0.11,,,,,,,
J214046.9-254330,325.195663,-25.725062,122.4,0.3,15.32,,12.73,,,2.03,J214046-254331,330.2,,,0.00,
J214047.1-195749,325.196455,-19.963612,43.5,0.5,14.53,,9.88,,,0.75,J214046-195751,140.2,0.73,0.10,,
J214047.8-205035,325.199463,-20.843293,15.2,0.5,6.07,,10.17,,,1.72,,,,,,
J214057.6-191159,325.240125,-19.199903,21.5,0.6,7.53,,9.74,,,0.85,,,,,,
J214057.6-205111,325.240135,-20.853199,19.4,0.5,6.27,,10.20,,,1.14,0.0,,,,,
J214057.8-233605,325.240918,-23.601447,18.5,0.3,9.89,,11.47,,,1.97,,,,,,
J214100.9-244642,325.253955,-24.778424,76.0,0.3,27.89,,12.16,,,0.82,J214100-244645,347.6,,,0.00,
J214106.1-225805,325.275764,-22.96831,16.0,0.3,9.92,,11.16,,,1.74,,,,,,
J214108.3-212900,325.284746,-21.483529,10.6,0.5,5.68,,10.48,,,2.21,,,,,,
J214112.5-215615,325.302446,-21.937671,30.9,0.4,20.45,,10.69,,,0.78,,,,,,
J214113.2-242712,325.305297,-24.453462,21.9,0.3,10.50,,12.01,,,2.06,,,,,,
J214113.5-242051,325.306302,-24.347697,13.7,0.3,6.48,,11.94,,,2.74,,,,,,
J214116.1-184229,325.317132,-18.708312,37.8,0.6,10.56,,9.72,,,0.76,J214116-184229,143.1,,,0.00,
J214116.9-222212,325.320577,-22.370009,8.0,0.3,6.00,,10.90,,,2.09,,,,,,
J214118.3-201423,325.326657,-20.23988,115.8,0.6,6.34,,10.08,,,2.01,J214118-201420,642.2,,,0.04,
J214118.3-214814,325.326665,-21.804051,13.3,0.4,8.70,,10.65,,,1.72,,,,,,
J214118.6-185859,325.327624,-18.983245,30.0,0.5,9.57,8.60,9.78,0.88,0.31,,,,,,,
J214119.6-194649,325.331889,-19.780332,21.6,0.5,7.37,,9.96,,,1.49,,,,,,
J214119.6-204102,325.331842,-20.684099,182.8,0.6,63.30,,10.23,,,0.18,J214119-204101,564.0,0.14,0.02,,
J214120.0-233356,325.333573,-23.565676,15.3,0.3,8.66,,11.52,,,2.25,,,,,,
J214125.3-184728,325.355611,-18.791308,25.8,0.5,6.52,,9.78,,,1.34,,,,,,
J214126.8-241813,325.36188,-24.303865,33.1,0.3,16.04,,11.96,,,1.07,J214126-241817,208.5,0.60,0.06,,
J214127.1-250139,325.363291,-25.027711,11.2,0.3,5.48,,12.40,,,4.26,J214127-250125,110.9,,,0.41,
J214127.2-205143,325.363604,-20.8621,101.7,0.6,32.17,,10.31,,,0.36,J214127-205142,327.7,0.30,0.04,,
J214127.5-172504,325.364828,-17.417795,39.2,0.5,7.68,,9.66,,,1.07,,,,,,
J214127.6-245555,325.365168,-24.932163,37.3,0.4,14.15,,12.34,,,1.54,J214127-245557,169.1,,,0.00,
J214132.1-230213,325.384129,-23.037204,117.7,0.3,72.06,5.19,11.28,0.25,0.22,,J214131-230215,478.9,0.25,0.02,,-0.81
J214132.2-184524,325.384179,-18.756715,34.0,0.6,9.99,,9.80,,,0.88,J214132-184522,147.7,,,0.00,
J214132.9-251754,325.387154,-25.298385,67.2,0.3,16.87,,12.58,,,1.62,J214132-251754,183.7,0.71,0.09,,
J214133.7-214411,325.390524,-21.736505,8.4,0.4,5.23,,10.68,,,2.78,,,,,,
J214137.4-230634,325.406088,-23.109659,50.7,0.3,32.65,,11.33,,,0.53,J214137-230638,154.5,0.39,0.09,,
J214139.2-225806,325.41338,-22.968587,16.1,0.3,10.93,,11.26,,,1.62,,,,,,
J214140.0-192301,325.41708,-19.383624,19.7,0.5,7.06,,9.94,,,1.83,,,,,,
J214143.3-241841,325.430809,-24.311393,7.8,0.3,5.51,,12.01,,,3.61,,,,,,
J214144.5-202626,325.435655,-20.440619,22.6,0.5,7.65,,10.24,,,1.43,,,,,,
J214144.8-191754,325.436915,-19.298462,22.4,0.5,8.00,,9.94,,,0.90,,,,,,
J214146.1-240439,325.442134,-24.077622,12.8,0.3,8.22,,11.88,,,2.07,,,,,,
J214149.8-242528,325.457694,-24.424461,23.4,0.3,10.22,,12.10,,,2.06,J214149-242531,137.5,,,0.28,
J214150.7-201534,325.461379,-20.259652,96.6,0.5,42.81,,10.21,,,0.26,J214150-201533,421.7,,,0.16,
J214150.8-205026,325.461742,-20.840767,17.7,0.6,8.25,,10.39,,,1.49,,,,,,
J214152.8-221349,325.47021,-22.230338,11.2,0.3,7.67,,10.96,,,1.98,,,,,,
J214154.5-201837,325.477475,-20.310343,52.8,0.5,23.37,19.40,10.24,1.08,0.15,,J214155-201842,118.6,0.93,0.09,,-0.38
J214157.4-231902,325.489562,-23.317272,26.1,0.3,17.20,,11.50,,,1.00,,,,,,
J214157.8-234017,325.491065,-23.671624,7.3,0.3,6.80,,11.69,,,3.04,,,,,,
J214158.4-194454,325.493341,-19.748524,39.2,0.4,17.90,12.88,10.10,1.04,0.19,,,,,,,
J214159.8-254757,325.499304,-25.799395,213.4,0.3,34.33,,12.99,,,1.00,J214159-254800,1043.8,0.13,0.01,,
J214201.0-173343,325.504454,-17.56202,43.1,0.5,8.27,,9.80,,,0.96,J214201-173340,236.4,,,0.18,
J214201.7-191401,325.507319,-19.233788,352.3,0.5,112.49,158.70,10.00,0.84,0.03,,J214201-191359,560.1,0.84,0.05,,-0.27
J214202.0-235053,325.508631,-23.848058,14.2,0.2,8.04,,11.81,,,2.85,,,,,,
J214204.1-201954,325.517405,-20.331896,14.9,0.5,7.70,,10.28,,,1.48,,,,,,
J214204.5-232919,325.519116,-23.488684,265.9,0.3,167.41,6.68,11.62,0.13,0.20,,J214204-232920,1084.7,0.14,0.01,,-0.86
J214207.2-222356,325.530076,-22.398889,56.0,0.3,37.89,,11.08,,,0.37,J214207-222351,107.2,,,0.58,
J214207.5-200418,325.531372,-20.071821,33.7,0.5,15.32,,10.22,,,0.72,,,,,,
J214209.1-231418,325.538003,-23.23841,9.7,0.3,7.04,,11.50,,,2.57,,,,,,
J214210.1-202023,325.542091,-20.339995,23.7,0.5,11.82,,10.30,,,0.96,,,,,,
J214210.3-154000,325.543109,-15.666773,304.1,0.8,6.45,,9.95,,,1.37,J214210-154000,1096.8,0.08,0.01,,
J214210.4-240844,325.543412,-24.145663,13.0,0.3,7.10,,12.00,,,2.56,,,,,,
J214211.8-190259,325.549262,-19.049914,29.0,0.5,11.81,,10.00,,,0.82,J214211-190300,204.4,,,0.00,
J214212.9-180743,325.553896,-18.128764,192.9,0.6,41.41,,9.88,,,0.17,J214213-180742,795.3,0.21,0.02,,
J214213.0-233603,325.554404,-23.600871,13.1,0.3,8.48,,11.71,,,2.39,,,,,,
J214213.7-244958,325.557377,-24.83305,23.9,0.3,8.43,,12.41,,,2.69,J214213-244959,112.1,,,0.00,
J214215.8-255126,325.566127,-25.857245,86.2,0.3,10.01,,13.06,,,3.34,0.0,,,,,
J214216.1-200602,325.567127,-20.100611,11.9,0.5,6.05,,10.26,,,1.84,,,,,,
J214216.1-210444,325.567475,-21.079131,13.4,0.6,6.64,,10.57,,,1.86,,,,,,
J214217.0-212517,325.571193,-21.421632,32.6,0.6,26.34,,10.70,,,0.54,J214217-212517,226.2,,,0.00,
J214217.0-214925,325.571068,-21.823755,8.5,0.4,8.80,,10.87,,,1.83,,,,,,
J214217.3-211013,325.572313,-21.17033,29.2,0.5,9.87,,10.61,,,1.96,J214217-211008,294.5,,,0.16,
J214217.7-261859,325.574163,-26.316448,131.2,0.3,7.64,,13.37,,,4.70,J214217-261900,584.7,0.13,0.03,,
J214220.4-250054,325.585062,-25.015095,10.0,0.3,6.31,,12.55,,,3.95,,,,,,
J214221.6-244314,325.590325,-24.720647,48.2,0.3,21.73,,12.37,,,1.03,,,,,,
J214226.0-183138,325.608678,-18.52739,28.1,0.5,7.75,,9.98,,,1.09,,,,,,
J214226.7-214141,325.611253,-21.694988,48.1,0.4,30.43,,10.85,,,0.45,J214226-214139,220.7,,,0.31,
J214229.1-234219,325.621591,-23.705489,14.3,0.3,8.46,,11.81,,,2.46,,,,,,
J214229.6-212007,325.623712,-21.335521,46.5,0.6,27.22,,10.72,,,0.51,J214230-212034,215.0,,,0.03,
J214230.8-244438,325.628434,-24.744064,221.2,0.3,111.98,38.13,12.41,0.73,0.08,,J214230-244436,471.4,0.13,0.04,,0.56
J214231.8-212115,325.632734,-21.354381,7.8,0.6,6.27,,10.73,,,2.22,,,,,,
J214233.3-241231,325.638763,-24.208714,220.3,0.3,114.65,,12.11,,,0.16,J214233-241233,1030.9,,,0.05,
J214235.0-223700,325.645907,-22.616827,7.2,0.3,6.14,,11.28,,,2.78,,,,,,
J214236.2-172950,325.650943,-17.497332,39.4,0.6,8.57,,9.93,,,0.97,J214236-172944,246.8,,,0.20,
J214236.6-243959,325.652761,-24.666458,13.3,0.3,6.85,,12.38,,,3.17,,,,,,
J214236.9-180620,325.653883,-18.105705,160.9,0.5,32.50,5.31,9.97,0.21,0.20,,J214236-180618,787.8,0.22,0.02,,-0.98
J214239.4-161055,325.664467,-16.181994,67.1,0.5,6.23,,10.00,,,1.85,J214239-161052,329.9,,,0.00,
J214239.4-222211,325.664522,-22.369889,57.9,0.3,40.22,,11.18,,,0.39,J214239-222214,188.5,,,0.08,
J214239.7-232618,325.665773,-23.438448,53.2,0.3,37.36,,11.70,,,0.52,J214239-232620,250.2,,,0.13,
J214241.9-230337,325.674633,-23.060547,171.6,0.3,104.72,72.74,11.52,1.00,0.05,,J214242-230338,299.9,0.78,0.05,,-0.18
J214242.0-214514,325.675203,-21.754145,11.6,0.4,6.07,,10.92,,,2.78,,,,,,
J214243.6-214815,325.682017,-21.804371,6.0,0.3,6.40,,10.95,,,2.68,,,,,,
J214245.4-250705,325.689284,-25.118231,23.3,0.3,7.37,,12.69,,,3.65,,,,,,
J214246.8-223058,325.695174,-22.51633,12.1,0.3,6.50,,11.27,,,2.58,,,,,,
J214247.3-235013,325.697294,-23.837119,31.7,0.3,17.62,,11.95,,,0.98,,,,,,
J214250.0-195153,325.708564,-19.864793,46.5,0.5,22.65,11.70,10.32,0.79,0.18,,J214249-195149,184.1,0.81,0.06,,-0.82
J214254.4-241044,325.726732,-24.179133,7.6,0.3,6.49,,12.16,,,2.78,,,,,,
J214256.1-222651,325.734154,-22.44772,6.7,0.3,6.10,,11.27,,,2.93,,,,,,
J214258.4-205431,325.743545,-20.908679,14.8,0.5,6.22,,10.66,,,2.07,,,,,,
J214259.2-192705,325.746799,-19.451534,45.8,0.4,17.68,,10.26,,,0.71,J214259-192704,137.5,,,0.29,
J214259.9-184114,325.749824,-18.687476,101.9,0.6,45.64,,10.13,,,0.18,J214259-184114,906.0,,,0.00,
J214304.1-241644,325.767259,-24.279138,10.9,0.3,6.08,,12.25,,,2.91,,,,,,
J214304.2-164147,325.767726,-16.696639,250.0,0.6,24.70,23.18,10.06,0.76,0.13,,J214304-164137,254.0,0.73,0.07,,0.02
J214305.0-254942,325.770865,-25.828509,128.6,0.3,16.81,,13.19,,,2.06,J214305-254947,167.0,0.71,0.10,,
J214305.7-234010,325.773823,-23.669504,7.7,0.3,5.75,,11.91,,,3.52,,,,,,
J214306.1-211450,325.775672,-21.247438,20.2,0.5,13.95,,10.82,,,1.01,,,,,,
J214307.4-183553,325.78102,-18.598324,533.8,0.6,167.47,54.96,10.15,0.23,0.04,,J214307-183554,1736.5,0.38,0.02,,-0.98
J214308.7-230437,325.786633,-23.077144,15.8,0.3,11.60,,11.62,,,1.45,,,,,,
J214309.5-173236,325.78982,-17.543478,27.4,0.6,5.91,,10.07,,,1.44,J214308-173226,137.9,,,0.00,
J214310.2-203938,325.792748,-20.660709,14.6,0.5,9.79,,10.63,,,1.28,J214310-203934,107.0,,,0.00,
J214310.6-212743,325.794192,-21.462219,8.4,0.4,5.80,,10.91,,,2.25,,,,,,
J214310.8-200230,325.795255,-20.04168,18.2,0.5,8.71,,10.45,,,1.26,,,,,,
J214311.8-201703,325.799574,-20.2843,9.9,0.5,5.37,,10.52,,,2.21,,,,,,
J214312.3-183721,325.801473,-18.622654,16.4,0.6,6.86,,10.17,,,1.18,,,,,,
J214312.3-230529,325.801579,-23.091581,27.2,0.3,19.07,,11.64,,,0.87,J214314-230512,164.4,,,0.23,
J214314.2-235615,325.809239,-23.937518,10.4,0.3,6.03,,12.09,,,3.11,,,,,,
J214317.0-230842,325.820962,-23.145149,51.7,0.3,36.80,,11.68,,,0.44,J214316-230840,216.1,0.39,0.05,,
J214318.0-230514,325.825285,-23.087434,17.9,0.4,13.27,,11.65,,,1.25,,,,,,
J214319.0-200905,325.829252,-20.151439,8.0,0.5,5.70,,10.51,,,1.97,,,,,,
J214320.4-230316,325.835005,-23.054681,7.9,0.4,6.19,,11.65,,,2.73,,,,,,
J214320.9-175339,325.83747,-17.894259,76.8,0.5,15.65,15.76,10.13,1.05,0.20,,,,,,,
J214321.0-205752,325.837652,-20.964657,13.5,0.6,6.93,,10.77,,,3.00,,,,,,
J214321.4-253909,325.839215,-25.652665,112.1,0.3,22.35,,13.12,,,1.41,J214321-253913,427.1,,,0.13,
J214321.7-214801,325.840478,-21.800385,46.8,0.4,37.91,,11.08,,,0.36,J214321-214800,375.8,,,0.16,
J214321.7-232914,325.840588,-23.487337,20.2,0.3,13.96,,11.87,,,1.46,,,,,,
J214325.3-195757,325.855807,-19.965864,18.0,0.5,8.50,,10.49,,,1.25,,,,,,
J214327.9-194531,325.866314,-19.758662,19.7,0.5,8.32,,10.44,,,1.38,,,,,,
J214329.1-181100,325.871374,-18.183392,1104.4,0.7,256.20,68.63,10.19,0.15,0.04,,J214329-181057,5402.5,0.29,0.02,,-1.30
J214330.7-250831,325.877978,-25.142046,30.7,0.3,14.85,,12.83,,,1.76,J214330-250831,149.4,,,0.23,
J214331.2-232214,325.880189,-23.370719,11.1,0.4,9.39,,11.84,,,1.96,,,,,,
J214331.2-233340,325.880286,-23.561118,22.7,0.3,17.12,,11.94,,,1.23,,,,,,
J214334.9-203009,325.895453,-20.502698,12.9,0.5,6.53,,10.67,,,1.81,,,,,,
J214336.4-223636,325.901918,-22.610232,11.6,0.3,8.86,,11.49,,,2.07,,,,,,
J214338.9-202634,325.912096,-20.442799,27.3,0.6,12.41,6.13,10.67,1.02,0.31,,,,,,,
J214338.9-252103,325.91231,-25.350913,12.8,0.4,5.46,,12.99,,,5.10,J214338-252111,89.4,,,0.00,
J214339.4-205128,325.914202,-20.858023,19.4,0.6,8.68,,10.80,,,2.24,,,,,,
J214340.5-261944,325.918841,-26.329043,82.6,0.3,6.43,,13.62,,,6.24,J214340-261947,389.7,,,0.00,
J214340.7-203407,325.919606,-20.568739,35.0,0.5,17.20,,10.71,,,0.71,J214340-203354,146.3,,,0.40,
J214341.4-173705,325.92277,-17.618244,70.4,0.5,11.90,5.41,10.20,0.80,0.30,,J214341-173700,216.5,0.58,0.05,,-0.48
J214343.3-223302,325.930634,-22.550655,8.4,0.3,6.40,,11.48,,,3.05,,,,,,
J214344.1-232212,325.933881,-23.370138,16.2,0.3,11.56,,11.88,,,1.60,,,,,,
J214349.7-183154,325.957303,-18.531858,24.6,0.6,8.36,,10.31,,,1.02,,,,,,
J214349.8-222757,325.957521,-22.46586,10.0,0.3,6.97,,11.47,,,2.61,,,,,,
J214349.9-171818,325.958034,-17.305141,29.9,0.5,7.76,,10.23,,,1.18,,,,,,
J214351.7-231635,325.965529,-23.276624,9.1,0.3,6.01,,11.85,,,2.87,,,,,,
J214355.8-201756,325.982907,-20.298975,40.4,0.5,19.63,13.65,10.69,1.02,0.19,,,,,,,
J214356.6-170309,325.98601,-17.052729,38.7,0.6,9.84,,10.25,,,0.98,J214356-170305,108.0,,,0.00,
J214359.0-222856,325.995858,-22.482268,8.0,0.3,5.60,,11.50,,,3.18,,,,,,
J214400.0-193337,326.000361,-19.560415,10.2,0.5,5.52,,10.52,,,1.86,,,,,,
J214402.0-192444,326.008667,-19.412286,27.9,0.5,10.89,,10.49,,,1.12,,,,,,
J214402.0-200233,326.008371,-20.042768,11.0,0.6,5.64,,10.64,,,1.76,,,,,,
J214403.1-221742,326.013107,-22.295104,47.7,0.3,29.84,6.20,11.44,0.72,0.23,,,,,,,
J214404.1-232207,326.017424,-23.368687,29.3,0.4,27.22,,11.94,,,0.68,J214404-232208,285.9,,,0.16,
J214404.6-240155,326.019378,-24.032049,7.6,0.3,5.74,,12.30,,,3.31,,,,,,
J214406.2-202444,326.025916,-20.412323,46.9,0.6,25.20,,10.76,,,0.45,J214406-202445,219.8,,,0.00,
J214407.3-231213,326.030672,-23.203633,7.2,0.3,5.70,,11.87,,,2.80,,,,,,
J214408.8-244240,326.036783,-24.711146,163.7,0.3,72.05,,12.69,,,0.27,J214408-244244,574.9,,,0.04,
J214409.6-195600,326.040327,-19.933403,32.2,0.7,16.67,6.34,10.65,0.71,0.26,,J214409-195558,151.0,,,0.34,
J214410.3-242838,326.043272,-24.477452,38.8,0.3,16.82,,12.56,,,1.04,J214410-242840,101.9,,,0.38,
J214410.6-243351,326.0443,-24.564345,35.4,0.3,18.64,,12.61,,,0.97,J214410-243353,204.1,,,0.26,
J214416.4-224221,326.068589,-22.706001,15.5,0.3,14.87,,11.67,,,1.17,,,,,,
J214417.8-174436,326.074445,-17.743567,17.8,0.5,5.21,,10.35,,,1.54,,,,,,
J214418.0-240500,326.07529,-24.083594,30.0,0.3,9.90,,12.37,,,1.91,,,,,,
J214418.0-244848,326.075276,-24.813377,14.8,0.3,8.08,,12.78,,,2.60,,,,,,
J214418.9-181837,326.078949,-18.310485,45.0,0.5,17.68,,10.40,,,0.44,J214419-181834,424.5,,,0.08,
J214420.3-172202,326.08488,-17.367228,131.9,0.5,26.54,10.57,10.35,0.52,0.17,,J214420-172154,283.9,0.51,0.04,,-0.43
J214420.6-214011,326.085891,-21.669734,8.5,0.4,8.04,,11.24,,,2.66,,,,,,
J214420.8-210849,326.086731,-21.14713,19.0,0.6,15.98,,11.05,,,0.93,J214420-210848,130.9,,,0.00,
J214420.8-235427,326.087026,-23.907596,9.2,0.3,6.48,,12.28,,,3.38,,,,,,
J214422.1-242618,326.092112,-24.438364,30.6,0.3,14.35,,12.58,,,1.25,J214422-242612,73.7,,,0.32,
J214422.9-205741,326.095824,-20.961471,53.9,0.6,35.51,5.90,10.99,0.68,0.22,,J214423-205742,175.9,0.82,0.08,,-0.81
J214425.6-235309,326.106751,-23.886083,5.2,0.3,6.87,,12.28,,,3.16,,,,,,
J214425.7-201046,326.107498,-20.179477,30.0,0.6,16.49,,10.77,,,0.63,J214425-201042,109.0,,,0.00,
J214427.7-224737,326.115637,-22.793712,6.4,0.3,6.20,,11.74,,,2.69,,,,,,
J214429.0-204124,326.121034,-20.690118,30.2,0.5,19.20,,10.93,,,1.00,J214428-204124,231.4,,,0.27,
J214430.2-175759,326.126181,-17.966427,42.9,0.6,9.06,,10.41,,,0.82,J214430-175752,222.0,,,0.16,
J214430.7-232113,326.128302,-23.353655,41.7,0.3,34.74,,12.03,,,0.55,J214430-232113,154.9,,,0.00,
J214431.7-240210,326.132174,-24.036154,245.5,0.4,137.65,8.95,12.38,0.20,0.19,,J214431-240211,694.5,0.26,0.02,,-0.77
J214432.0-205756,326.133356,-20.965654,7.3,0.6,6.75,,11.03,,,3.28,,,,,,
J214433.8-195129,326.141079,-19.858293,16.1,0.6,8.03,,10.72,,,1.34,,,,,,
J214436.3-183650,326.151383,-18.614158,64.2,0.5,23.16,18.79,10.50,0.90,0.16,,,,,,,
J214438.8-202910,326.161667,-20.486122,15.5,0.5,8.87,,10.90,,,2.31,,,,,,
J214439.4-234120,326.164317,-23.68904,50.1,0.3,31.03,,12.23,,,0.66,J214439-234118,134.9,,,0.42,
J214440.6-200335,326.16945,-20.059819,10.6,0.8,6.19,,10.79,,,1.65,,,,,,
J214441.9-181803,326.174671,-18.301035,33.8,0.4,12.11,,10.48,,,0.73,,,,,,
J214442.2-220005,326.176031,-22.001468,9.7,0.4,7.40,,11.45,,,2.29,,,,,,
J214442.7-232532,326.177949,-23.425663,4.4,0.3,5.75,,12.10,,,3.37,,,,,,
J214442.8-190027,326.178496,-19.007511,20.0,0.5,9.55,,10.58,,,1.25,,,,,,
J214443.9-225345,326.183297,-22.895886,144.8,0.3,106.37,81.13,11.85,1.05,0.05,,J214443-225345,244.5,0.80,0.06,,-0.15
J214444.9-185620,326.187307,-18.939031,28.1,0.5,13.91,,10.58,,,0.81,,,,,,
J214446.4-255442,326.193432,-25.911934,105.3,0.3,13.50,,13.53,,,2.74,J214446-255449,496.5,0.17,0.03,,
J214447.1-173509,326.196606,-17.586066,29.1,0.5,5.96,,10.46,,,1.50,J214447-173504,135.6,,,0.00,
J214447.2-223935,326.196891,-22.659862,10.6,0.3,6.63,,11.75,,,2.80,,,,,,
J214449.1-221552,326.204797,-22.264564,197.0,0.4,127.22,33.86,11.58,0.49,0.08,,J214449-221552,660.9,0.68,0.04,,-0.90
J214450.3-205006,326.209768,-20.835232,55.6,0.6,39.66,,11.05,,,0.50,J214449-205003,166.5,,,0.40,
J214450.6-234825,326.210901,-23.807137,9.2,0.3,6.21,,12.32,,,3.47,,,,,,
J214450.8-204654,326.211789,-20.781909,10.5,0.6,7.69,,11.04,,,2.41,,,,,,
J214451.6-183340,326.215391,-18.561211,6.1,0.5,6.40,,10.55,,,1.51,,,,,,
J214453.4-185728,326.222567,-18.957925,47.0,0.5,23.98,,10.61,,,0.47,J214451-185704,190.3,,,0.00,
J214453.5-224152,326.222946,-22.697897,11.4,0.3,7.61,,11.79,,,2.40,,,,,,
J214456.0-182636,326.233457,-18.443575,31.2,0.5,11.56,,10.55,,,0.84,,,,,,
J214500.0-255037,326.250025,-25.843811,48.9,0.3,8.75,,13.53,,,4.25,J214500-255041,208.0,,,0.00,
J214501.2-235841,326.255243,-23.978185,11.3,0.3,8.33,,12.45,,,2.41,,,,,,
J214502.7-234650,326.261315,-23.78073,29.1,0.3,17.61,,12.35,,,1.20,J214503-234653,110.2,,,0.57,
J214503.9-240732,326.266364,-24.125706,19.5,0.4,14.05,,12.53,,,1.50,J214503-240736,103.5,,,0.00,
J214506.7-252550,326.278223,-25.430678,17.6,0.3,5.73,,13.30,,,5.45,,,,,,
J214509.3-171656,326.288883,-17.282239,23.3,0.6,5.41,,10.54,,,2.21,,,,,,
J214515.5-232722,326.314643,-23.456378,16.6,0.3,12.56,,12.23,,,1.64,,,,,,
J214516.0-224029,326.317059,-22.674976,40.9,0.3,11.52,5.46,11.86,1.87,0.39,,J214515-224028,603.6,,,0.02,
J214521.8-195930,326.340834,-19.991832,55.7,1.1,33.75,,10.93,,,0.30,J214522-195927,668.0,,,0.05,
J214523.0-215835,326.346003,-21.976507,10.8,0.4,6.29,,11.58,,,2.87,,,,,,
J214525.2-222935,326.355311,-22.493309,22.0,0.3,15.10,,11.81,,,1.40,J214524-222941,79.5,,,0.22,
J214525.5-194841,326.35641,-19.811429,172.7,0.7,100.30,6.02,10.90,0.14,0.19,,J214525-194840,567.4,0.21,0.02,,-0.95
J214526.3-184349,326.359642,-18.730468,15.9,0.4,6.31,,10.71,,,1.48,,,,,,
J214532.0-192129,326.383569,-19.358169,17.3,0.5,6.64,,10.83,,,2.08,,,,,,
J214532.3-185503,326.384926,-18.917655,81.5,0.5,37.65,,10.76,,,0.31,J214532-185503,388.8,,,0.00,
J214533.4-234633,326.389448,-23.776107,24.7,0.3,10.49,,12.44,,,1.04,J214533-234622,98.1,,,0.46,
J214533.7-244122,326.390801,-24.689617,16.7,0.3,7.02,,12.94,,,3.14,J214534-244115,90.1,1.13,0.31,,
J214534.0-250313,326.391897,-25.053711,37.0,0.3,16.07,,13.15,,,1.69,J214534-250321,206.9,,,0.21,
J214536.2-191311,326.401028,-19.219912,21.6,0.5,9.63,,10.83,,,0.94,,,,,,
J214539.5-231334,326.414938,-23.226289,100.5,0.3,70.44,8.19,12.19,0.35,0.20,,J214539-231334,331.9,0.55,0.04,,-0.97
J214540.0-233053,326.417037,-23.514729,18.1,0.3,13.29,,12.34,,,1.49,,,,,,
J214540.2-214116,326.417832,-21.687803,6.5,0.5,6.16,,11.53,,,2.63,,,,,,
J214540.9-211810,326.420422,-21.303036,57.0,0.6,46.96,,11.40,,,0.45,J214540-211807,310.7,,,0.00,
J214541.5-222325,326.42296,-22.390422,8.7,0.3,8.29,,11.82,,,2.05,,,,,,
J214541.9-180621,326.42474,-18.105853,28.7,0.5,9.26,,10.70,,,1.08,J214542-180616,109.2,,,0.00,
J214547.9-231854,326.44973,-23.315018,3.3,0.4,6.82,,12.27,,,2.85,,,,,,
J214548.9-182600,326.454069,-18.43357,179.7,0.5,59.89,49.25,10.76,0.86,0.07,,J214550-182557,147.1,0.68,0.09,,0.25
J214549.9-235257,326.457977,-23.882649,9.1,0.3,6.24,,12.56,,,3.68,,,,,,
J214553.0-224710,326.471027,-22.786346,14.1,0.3,12.12,,12.03,,,1.65,,,,,,
J214553.0-251400,326.471154,-25.233354,29.6,0.3,12.45,,13.32,,,2.57,J214552-251400,137.9,,,0.36,
J214554.8-182600,326.478504,-18.433371,20.2,0.5,7.99,,10.79,,,1.47,,,,,,
J214555.3-203705,326.480771,-20.618159,117.0,0.7,98.52,,11.23,,,0.19,J214555-203703,403.3,,,0.12,
J214557.1-224813,326.487918,-22.803753,8.1,0.3,6.59,,12.05,,,3.11,,,,,,
J214557.7-184553,326.490533,-18.764743,41.7,0.6,17.98,5.90,10.83,0.69,0.26,,,,,,,
J214558.9-222610,326.495533,-22.436125,18.1,0.3,13.80,,11.90,,,1.48,,,,,,
J214559.2-183546,326.496745,-18.596207,14.6,0.5,7.10,,10.82,,,1.63,,,,,,
J214559.3-244809,326.497249,-24.802688,64.5,0.4,26.97,,13.09,,,0.88,J214559-244817,361.8,,,0.00,
J214600.8-164426,326.503704,-16.740724,86.6,0.8,9.56,,10.76,,,0.89,J214600-164421,271.4,,,0.00,
J214601.0-185845,326.504512,-18.979334,26.5,0.5,9.12,8.40,10.88,1.43,0.38,,,,,,,
J214602.6-202534,326.511108,-20.426216,101.3,0.8,77.90,,11.20,,,0.25,J214602-202530,492.6,,,0.00,
J214610.0-202837,326.542046,-20.477197,14.7,0.7,8.40,,11.24,,,2.19,,,,,,
J214611.5-230916,326.548157,-23.154472,6.8,0.4,5.38,,12.26,,,3.45,,,,,,
J214613.5-182900,326.556395,-18.483462,45.9,0.6,17.43,,10.86,,,0.72,J214613-182854,192.1,,,0.17,
J214615.0-202329,326.562771,-20.391493,30.1,0.7,24.46,,11.23,,,0.79,J214615-202327,128.8,,,0.00,
J214615.0-244530,326.56252,-24.758518,9.9,0.3,6.54,,13.11,,,4.06,,,,,,
J214615.8-203846,326.565841,-20.646186,54.0,0.6,42.25,11.74,11.31,0.71,0.16,,J214615-203844,182.4,0.70,0.07,,-0.71
J214618.5-241422,326.577187,-24.239499,113.3,0.3,60.90,27.67,12.84,1.07,0.11,,J214618-241428,105.4,0.78,0.09,,0.23
J214618.9-243856,326.578969,-24.649006,48.0,0.3,19.65,,13.06,,,1.16,J214619-243853,148.8,,,0.29,
J214620.9-221239,326.587299,-22.210841,62.4,0.3,46.52,,11.88,,,0.39,J214621-221240,200.7,,,0.17,
J214622.4-203536,326.593491,-20.593582,47.6,0.7,32.57,19.09,11.32,1.26,0.14,,,,,,,
J214623.3-202900,326.597275,-20.483528,41.3,0.6,31.98,,11.29,,,0.57,J214623-202902,140.7,,,0.00,
J214626.6-181424,326.610997,-18.240006,26.6,0.5,6.93,,10.89,,,1.53,0.0,,,,,
J214627.4-230039,326.614464,-23.011084,9.1,0.3,5.55,,12.25,,,3.45,,,,,,
J214628.2-191846,326.617758,-19.312997,33.3,0.5,11.86,,11.04,,,1.17,,,,,,
J214632.0-214923,326.633698,-21.823056,5.2,0.4,6.35,,11.77,,,2.91,,,,,,
J214632.3-232633,326.634757,-23.44264,81.1,0.4,48.90,22.30,12.47,1.04,0.13,,,,,,,
J214633.0-183020,326.63767,-18.505722,19.2,0.5,9.16,,10.94,,,1.39,,,,,,
J214635.0-194504,326.645868,-19.751233,11.5,0.6,7.76,,11.15,,,1.78,,,,,,
J214636.0-211001,326.650322,-21.167088,11.8,0.7,11.22,,11.55,,,1.78,,,,,,
J214637.0-204307,326.654518,-20.718699,15.8,0.6,10.09,,11.41,,,1.72,,,,,,
J214640.4-243134,326.668518,-24.526387,8.4,0.3,6.53,,13.06,,,3.64,,,,,,
J214641.2-234414,326.671818,-23.737492,21.3,0.3,13.82,,12.65,,,1.46,,,,,,
J214641.5-242957,326.673226,-24.499255,242.0,0.4,120.51,26.47,13.05,0.55,0.11,,J214641-243001,1064.5,0.58,0.04,,-0.90
J214642.5-233910,326.677308,-23.652951,10.4,0.3,8.48,,12.61,,,2.28,,,,,,
J214643.2-194811,326.680324,-19.803072,14.0,0.6,5.53,,11.20,,,2.41,,,,,,
J214644.9-181953,326.687492,-18.331554,19.8,0.5,7.09,,10.97,,,1.59,,,,,,
J214649.0-181631,326.704395,-18.275516,27.7,0.5,9.27,,10.98,,,1.25,J214648-181624,114.2,0.72,0.18,,
J214650.4-220657,326.710021,-22.116037,26.5,0.3,20.51,,11.95,,,0.87,J214650-220653,153.3,,,0.42,
J214650.8-251632,326.712006,-25.27559,18.1,0.3,6.66,,13.52,,,4.73,,,,,,
J214651.9-191536,326.716322,-19.260014,30.4,0.5,12.11,,11.12,,,0.71,,,,,,
J214653.0-180635,326.721195,-18.109814,18.1,0.5,6.46,,10.99,,,1.68,,,,,,
J214653.1-194705,326.721497,-19.784751,22.0,0.6,9.09,,11.23,,,1.48,J214652-194707,113.2,,,0.42,
J214653.1-224418,326.721405,-22.738473,21.8,0.4,16.46,,12.22,,,1.09,,,,,,
J214654.2-202856,326.725892,-20.482403,62.1,0.7,48.59,,11.41,,,0.39,J214655-202902,369.0,,,0.00,
J214657.2-191339,326.73852,-19.227702,138.5,0.6,52.13,49.54,11.14,0.76,0.08,,J214657-191345,371.4,0.55,0.04,,-0.39
J214659.8-201916,326.749376,-20.321221,23.2,0.6,16.21,,11.39,,,1.18,J214700-201918,115.0,0.86,0.21,,
J214700.7-234108,326.753166,-23.685622,46.4,0.3,30.10,,12.69,,,0.64,J214700-234108,125.9,,,0.00,
J214701.4-203026,326.755894,-20.507366,26.5,0.7,20.15,,11.44,,,0.95,,,,,,
J214701.8-214629,326.757809,-21.774799,114.6,0.4,85.47,,11.86,,,0.22,J214701-214627,508.8,,,0.11,
J214702.3-250449,326.759887,-25.080388,11.7,0.3,5.83,,13.44,,,5.48,,,,,,
J214703.2-174012,326.763378,-17.670175,1527.4,0.9,284.52,161.85,11.00,0.37,0.02,,J214703-174008,4770.3,0.49,0.03,,-0.83
J214703.7-200440,326.765747,-20.077904,26.6,0.7,14.65,,11.34,,,1.29,,,,,,
J214707.3-200305,326.78051,-20.051612,23.9,0.7,15.51,,11.35,,,1.19,J214705-200351,187.8,,,0.22,
J214709.7-175915,326.790549,-17.987531,17.6,0.6,6.60,,11.04,,,1.68,,,,,,
J214711.3-220751,326.797484,-22.130902,49.3,0.3,36.91,,12.03,,,0.46,J214711-220749,210.1,,,0.09,
J214711.8-231259,326.799213,-23.216465,36.2,0.4,23.34,,12.50,,,0.87,J214711-231256,153.7,,,0.35,
J214715.1-193416,326.813256,-19.571185,17.9,0.5,6.03,,11.27,,,1.42,,,,,,
J214716.5-242028,326.818769,-24.341332,12.2,0.3,6.28,,13.08,,,3.63,,,,,,
J214716.7-222128,326.819745,-22.357856,111.9,0.4,70.80,6.23,12.14,0.23,0.23,,J214717-222124,719.0,0.10,0.02,,-0.59
J214717.0-234604,326.82101,-23.767931,22.4,0.4,13.18,,12.78,,,1.39,,,,,,
J214717.3-184132,326.822498,-18.692277,12.0,0.6,5.80,,11.14,,,1.88,,,,,,
J214717.4-194647,326.822803,-19.77975,222.8,0.6,90.59,,11.32,,,0.10,J214717-194645,623.6,,,0.00,
J214717.6-194330,326.823713,-19.725199,22.5,0.6,10.00,,11.31,,,0.90,,,,,,
J214717.7-210603,326.824146,-21.101079,4.9,0.6,5.98,,11.68,,,3.21,,,,,,
J214719.9-223027,326.832971,-22.507719,15.9,0.4,13.98,,12.21,,,1.13,,,,,,
J214720.4-222038,326.835143,-22.344154,10.1,0.4,5.75,,12.14,,,2.43,,,,,,
J214720.9-225153,326.837472,-22.864743,5.0,0.4,5.56,,12.38,,,4.42,,,,,,
J214721.3-163340,326.838805,-16.561347,87.6,0.5,6.65,,11.09,,,1.62,J214721-163335,473.2,0.16,0.03,,
J214722.8-183317,326.845124,-18.554895,131.9,0.6,48.89,,11.14,,,0.27,J214722-183314,573.7,,,0.07,
J214726.5-205804,326.860685,-20.967915,8.5,0.6,6.58,,11.67,,,2.47,,,,,,
J214728.0-253503,326.866827,-25.584234,49.6,0.3,7.10,,13.81,,,3.75,J214728-253506,261.4,,,0.00,
J214731.1-204049,326.879673,-20.680289,12.7,0.5,7.53,,11.61,,,2.27,,,,,,
J214731.1-240135,326.879599,-24.026585,22.0,0.3,10.19,,12.96,,,1.80,,,,,,
J214732.5-245500,326.885804,-24.916757,98.1,0.3,32.28,,13.44,,,0.86,J214732-245502,370.6,0.34,0.03,,
J214733.7-225527,326.890742,-22.924388,62.8,0.4,47.24,15.68,12.44,0.89,0.16,,J214733-225527,161.7,0.93,0.09,,-0.58
J214734.3-240837,326.892937,-24.143649,17.1,0.3,11.64,,13.03,,,1.92,,,,,,
J214735.4-173636,326.897781,-17.610195,97.7,0.7,18.18,,11.13,,,0.47,J214735-173631,315.0,,,0.08,
J214736.2-203200,326.901149,-20.533509,89.9,0.6,67.88,,11.58,,,0.27,J214736-203155,440.3,,,0.09,
J214740.1-192730,326.91719,-19.458476,61.0,0.5,19.21,16.11,11.35,0.84,0.21,,J214740-192726,140.3,0.78,0.10,,-0.45
J214740.7-232341,326.919624,-23.394978,493.9,0.5,255.16,10.72,12.68,0.10,0.17,,J214740-232341,2966.2,0.10,0.01,,-1.08
J214741.1-170305,326.921476,-17.051494,80.9,0.6,12.77,,11.15,,,0.79,J214741-170306,340.0,0.19,0.04,,
J214742.0-171445,326.925397,-17.246105,23.7,0.5,6.01,,11.15,,,1.99,,,,,,
J214742.8-253128,326.928746,-25.524484,30.5,0.3,6.31,,13.82,,,6.08,J214743-253131,124.6,,,0.00,
J214745.4-181729,326.939397,-18.291488,9.9,0.5,5.43,,11.20,,,2.10,J214747-181817,154.6,,,0.00,
J214746.2-174632,326.942539,-17.775797,42.7,0.6,10.97,,11.18,,,0.85,J214745-174627,178.8,,,0.00,
J214746.6-183726,326.944245,-18.623891,29.4,0.6,9.29,,11.25,,,1.44,J214746-183731,129.3,,,0.08,
J214747.8-221323,326.949252,-22.223166,66.9,0.4,52.15,,12.19,,,0.31,J214747-221322,349.2,,,0.15,
J214747.8-225315,326.949429,-22.887612,36.1,0.4,23.32,10.39,12.47,1.33,0.24,,,,,,,
J214748.6-212242,326.952753,-21.378521,17.8,0.4,15.07,,11.88,,,1.40,J214749-212239,131.1,,,0.00,
J214749.4-233643,326.956174,-23.612221,42.0,0.4,18.37,,12.81,,,1.06,,,,,,
J214751.2-181351,326.963357,-18.230973,36.9,0.5,11.54,,11.23,,,0.94,J214751-181351,226.4,,,0.00,
J214754.8-234806,326.978459,-23.801672,6.3,0.3,5.95,,12.92,,,3.80,0.0,,,,,
J214756.8-183247,326.987074,-18.546503,18.2,0.6,6.64,,11.28,,,1.58,,,,,,
J214757.2-175441,326.988361,-17.91166,20.7,0.5,6.24,,11.22,,,1.78,,,,,,
J214757.7-223928,326.990477,-22.65786,17.5,0.4,13.58,,12.41,,,1.18,,,,,,
J214758.2-175142,326.992824,-17.861835,6.2,0.6,5.85,,11.23,,,1.85,,,,,,
J214758.6-222452,326.99441,-22.414496,57.7,0.3,33.80,,12.31,,,0.43,J214758-222451,175.5,,,0.00,
J214759.2-241825,326.996824,-24.307158,16.6,0.3,11.29,,13.20,,,2.18,J214759-241827,119.1,,,0.06,
J214802.0-203919,327.008416,-20.655301,24.1,0.6,14.31,,11.71,,,1.25,,,,,,
J214802.7-205131,327.011593,-20.858654,15.4,0.5,12.78,,11.77,,,1.33,,,,,,
J214803.4-210646,327.014271,-21.112909,7.8,0.5,5.67,,11.86,,,3.80,,,,,,
J214804.7-215054,327.01984,-21.848514,7.8,0.4,7.82,,12.11,,,2.37,J214808-215110,133.7,,,0.00,
J214805.4-233321,327.022666,-23.555964,17.7,0.4,12.17,,12.84,,,1.59,J214805-233321,113.9,,,0.00,
J214807.1-250009,327.029986,-25.002637,33.9,0.3,13.69,,13.60,,,2.44,J214807-250006,174.5,,,0.00,
J214807.7-222133,327.032236,-22.359282,2.4,0.4,5.46,,12.32,,,2.78,,,,,,
J214809.0-251611,327.03756,-25.26982,272.4,0.4,62.90,,13.76,,,0.56,J214809-251613,982.3,0.14,0.01,,
J214810.6-224021,327.044334,-22.672736,6.9,0.4,6.53,,12.46,,,2.56,,,,,,
J214810.9-241212,327.045417,-24.203508,20.5,0.3,13.67,,13.18,,,1.70,,,,,,
J214811.4-201228,327.047864,-20.20798,28.8,0.5,17.52,5.86,11.63,1.23,0.29,,,,,,,
J214812.6-204008,327.052863,-20.668892,12.6,0.6,10.60,,11.75,,,1.82,,,,,,
J214814.7-203723,327.061497,-20.623247,8.1,0.6,6.13,,11.75,,,3.13,,,,,,
J214814.8-215132,327.06178,-21.858953,25.9,0.4,15.79,5.62,12.15,1.25,0.34,,,,,,,
J214814.9-165720,327.062158,-16.955744,59.6,0.6,8.56,,11.29,,,1.39,J214815-165718,210.5,,,0.23,
J214814.9-223950,327.062372,-22.663935,7.4,0.4,6.84,,12.47,,,3.58,,,,,,
J214817.8-243837,327.07454,-24.643801,141.7,0.3,67.05,,13.44,,,0.44,J214817-243839,510.9,0.12,0.03,,
J214818.5-242511,327.077339,-24.419824,137.0,0.3,71.38,,13.32,,,0.35,J214818-242511,512.8,,,0.03,
J214818.6-214237,327.077589,-21.710375,19.2,0.4,11.24,,12.11,,,1.69,,,,,,
J214821.1-203814,327.088208,-20.637479,32.7,0.6,20.97,,11.78,,,0.92,,,,,,
J214825.1-224151,327.104663,-22.697752,77.9,0.4,57.65,,12.52,,,0.32,J214825-224153,477.9,,,0.06,
J214826.2-205727,327.109347,-20.957737,25.1,0.6,24.02,,11.89,,,0.79,,,,,,
J214827.0-215234,327.112784,-21.876202,21.6,0.4,17.28,,12.20,,,1.08,J214826-215227,221.8,,,0.22,
J214827.6-194126,327.115112,-19.690663,610.6,0.6,196.18,18.70,11.57,0.09,0.11,,J214827-194124,1986.0,0.09,0.01,,-0.66
J214827.8-182957,327.11621,-18.499309,30.1,0.5,12.23,,11.39,,,1.12,,,,,,
J214830.5-224238,327.127372,-22.71069,9.8,0.4,6.69,,12.55,,,2.90,,,,,,
J214834.9-234659,327.145454,-23.783074,6.8,0.3,5.93,,13.05,,,3.37,,,,,,
J214836.7-172344,327.153103,-17.395775,920.0,0.8,140.24,139.02,11.37,0.67,0.03,,J214836-172339,1891.2,0.35,0.02,,-0.04
J214839.5-195718,327.164639,-19.955145,12.9,0.5,6.07,,11.67,,,3.27,,,,,,
J214845.3-233834,327.188781,-23.642785,31.0,0.3,17.57,,13.02,,,1.25,,,,,,
J214847.3-215141,327.197325,-21.861661,30.7,0.4,19.95,,12.27,,,0.96,J214846-215142,118.7,,,0.00,
J214847.6-244611,327.198612,-24.769868,12.0,0.3,6.23,,13.60,,,5.32,,,,,,
J214850.7-161600,327.211372,-16.266685,188.4,0.5,11.22,,11.47,,,1.76,J214850-161557,166.9,0.90,0.11,,
J214854.1-184943,327.225765,-18.828877,33.5,0.6,12.64,,11.53,,,0.82,J214854-184941,172.8,,,0.19,
J214854.6-190333,327.227709,-19.059337,31.3,0.5,9.04,5.64,11.57,0.97,0.44,,,,,,,
J214856.5-224819,327.235692,-22.805421,14.7,0.3,11.12,,12.67,,,1.89,,,,,,
J214856.7-175257,327.236483,-17.882567,21.9,0.5,6.76,,11.46,,,1.73,J214857-175253,122.3,,,0.34,
J214856.9-233124,327.237142,-23.523589,29.9,0.4,16.11,,13.00,,,1.27,J214856-233123,99.3,,,0.24,
J214859.6-195524,327.248507,-19.923419,23.6,0.6,9.12,,11.74,,,2.07,,,,,,
J214900.6-193645,327.252841,-19.61266,8.1,0.6,5.53,,11.68,,,1.38,,,,,,
J214902.3-180108,327.259799,-18.018933,51.4,0.5,15.42,,11.49,,,0.80,J214901-180102,169.6,,,0.23,
J214906.9-224941,327.278781,-22.828174,10.3,0.4,9.44,,12.72,,,2.28,,,,,,
J214908.4-225959,327.28531,-22.999909,14.0,0.3,9.55,,12.80,,,2.45,,,,,,
J214908.9-182809,327.28743,-18.469177,31.7,0.5,12.22,,11.55,,,0.96,J214908-182811,92.9,,,0.00,
J214909.3-233720,327.288801,-23.622443,25.2,0.3,16.11,,13.09,,,1.37,,,,,,
J214910.6-223328,327.294202,-22.557865,6.0,0.4,6.22,,12.62,,,3.00,,,,,,
J214911.5-235602,327.298147,-23.934061,9.7,0.3,6.45,,13.25,,,3.52,,,,,,
J214912.5-244008,327.302214,-24.669086,9.5,0.3,5.02,,13.62,,,6.27,,,,,,
J214914.8-201758,327.312066,-20.299496,10.9,0.5,7.61,,11.89,,,2.74,,,,,,
J214916.8-233429,327.320116,-23.574797,14.7,0.3,8.58,,13.09,,,2.51,,,,,,
J214917.9-235647,327.324782,-23.946626,42.0,0.3,24.56,,13.27,,,0.95,J214917-235642,199.5,,,0.20,
J214920.5-225457,327.335477,-22.915931,22.8,0.4,15.50,,12.81,,,1.21,J214920-225500,87.6,,,0.00,
J214921.9-225107,327.341664,-22.85204,10.4,0.4,7.79,,12.79,,,2.38,,,,,,
J214922.0-171225,327.341867,-17.207143,38.4,0.6,8.26,,11.55,,,1.66,J214922-171216,175.6,,,0.00,
J214923.8-191042,327.349385,-19.178379,14.9,0.7,5.01,,11.70,,,1.65,,,,,,
J214923.9-224816,327.349649,-22.80459,7.7,0.4,6.84,,12.77,,,2.66,,,,,,
J214924.4-165508,327.351912,-16.91905,60.8,0.5,10.94,,11.56,,,1.37,J214924-165505,356.6,,,0.11,
J214929.4-180027,327.372529,-18.007617,8.2,0.5,5.47,,11.60,,,2.24,,,,,,
J214930.0-181805,327.375292,-18.301416,22.6,0.5,7.51,,11.62,,,1.50,,,,,,
J214932.8-181653,327.386856,-18.281655,12.5,0.5,6.00,,11.63,,,2.03,,,,,,
J214934.3-175307,327.3933,-17.88529,12.2,0.5,5.56,,11.61,,,2.24,,,,,,
J214935.2-241056,327.396689,-24.182282,16.0,0.3,9.13,,13.45,,,2.90,,,,,,
J214935.5-171709,327.397977,-17.286057,40.3,0.5,5.90,,11.60,,,1.73,J214935-171709,162.0,,,0.17,
J214940.2-232201,327.417718,-23.367217,6.0,0.3,5.60,,13.07,,,3.54,,,,,,
J214941.7-191226,327.423955,-19.207341,669.2,0.9,202.44,33.75,11.77,0.15,0.07,,J214941-191223,2406.3,0.25,0.01,,-1.03
J214943.5-245529,327.431622,-24.924801,21.5,0.3,5.98,,13.86,,,5.21,,,,,,
J214947.0-235119,327.446018,-23.855511,38.2,0.3,24.05,,13.33,,,1.03,J214947-235120,136.0,,,0.00,
J214948.4-173716,327.451695,-17.621225,27.3,0.5,5.49,,11.66,,,1.79,,,,,,
J214950.9-213242,327.462257,-21.545113,34.4,0.4,23.86,,12.39,,,0.70,J214951-213239,124.8,,,0.51,
J214952.8-243523,327.470327,-24.589941,19.0,0.3,9.79,,13.71,,,3.14,J214952-243524,140.5,,,0.22,
J215001.2-244903,327.505303,-24.817508,27.0,0.3,10.82,,13.86,,,2.94,J215001-244904,156.3,,,0.00,
J215001.7-182226,327.507085,-18.374129,118.5,0.5,23.07,10.95,11.75,0.77,0.22,,J215001-182225,130.3,0.65,0.17,,0.05
J215002.8-174537,327.511845,-17.760509,321.2,0.5,70.15,42.78,11.72,0.77,0.08,,J215002-174534,495.7,0.37,0.03,,0.17
J215003.0-253737,327.512689,-25.627189,104.8,0.3,7.96,,14.31,,,5.33,J215002-253741,547.8,,,0.04,
J215004.4-210237,327.518354,-21.043754,32.6,0.5,28.56,,12.28,,,0.81,J215004-210233,178.7,,,0.00,
J215007.4-205840,327.53118,-20.977852,11.9,0.5,11.38,,12.27,,,1.98,,,,,,
J215009.8-251217,327.540845,-25.204877,45.8,0.3,6.49,,14.10,,,5.60,J215009-251222,287.4,0.23,0.06,,
J215012.6-180430,327.552592,-18.075266,62.6,0.4,20.37,,11.77,,,0.63,J215012-180425,217.9,0.52,0.05,,
J215013.9-215145,327.557951,-21.862692,12.0,0.4,10.11,,12.58,,,2.22,,,,,,
J215017.7-211711,327.573957,-21.286523,8.5,0.5,6.64,,12.40,,,2.52,,,,,,
J215018.8-215811,327.57834,-21.969865,121.5,0.4,75.04,5.71,12.64,0.25,0.25,,J215019-215809,432.9,0.19,0.03,,-0.58
J215019.2-220843,327.580077,-22.145399,20.7,0.4,15.50,,12.70,,,1.49,,,,,,
J215019.5-241217,327.581282,-24.204864,43.8,0.3,20.79,,13.60,,,1.42,J215018-241215,127.5,,,0.47,
J215020.3-250147,327.584589,-25.029927,69.6,0.4,17.05,,14.04,,,2.23,J215020-250147,234.6,0.31,0.07,,
J215020.6-233207,327.586058,-23.535552,22.9,0.3,13.75,,13.29,,,1.60,J215021-233201,169.5,,,0.29,
J215023.4-190847,327.597604,-19.146626,12.9,0.8,7.66,,11.93,,,1.31,J215022-190850,133.7,,,0.33,
J215023.9-210907,327.59997,-21.15212,7.0,0.4,6.71,,12.39,,,2.59,,,,,,
J215024.3-205123,327.601481,-20.85662,11.0,0.5,5.94,,12.30,,,3.02,,,,,,
J215026.0-242937,327.608562,-24.493806,39.7,0.3,17.45,,13.77,,,1.73,J215026-242938,161.8,,,0.00,
J215026.1-205014,327.608784,-20.837256,18.7,0.5,7.10,,12.30,,,2.56,,,,,,
J215026.3-234926,327.609602,-23.824069,21.6,0.4,14.71,,13.44,,,1.88,,,,,,
J215026.7-200154,327.611278,-20.031777,36.7,0.5,11.95,,12.11,,,1.65,,,,,,
J215028.6-233201,327.619227,-23.533659,10.6,0.3,9.64,,13.32,,,2.29,,,,,,
J215029.0-245842,327.621198,-24.978385,73.5,0.3,17.82,,14.04,,,2.07,,,,,,
J215031.1-220820,327.629643,-22.138931,157.0,0.4,95.30,,12.74,,,0.25,J215031-220816,513.6,0.27,0.02,,
J215031.1-223200,327.629708,-22.533454,169.9,0.4,80.74,67.47,12.89,1.56,0.07,,J215031-223156,92.5,0.65,0.15,,0.88
J215031.7-241639,327.632278,-24.277705,15.1,0.3,6.42,,13.68,,,4.59,J215031-241634,82.7,,,0.00,
J215033.0-213905,327.637585,-21.651471,9.5,0.4,6.65,,12.58,,,1.87,0.0,,,,,
J215034.8-195703,327.645183,-19.951046,48.1,0.5,13.87,,12.12,,,1.39,J215035-195703,161.1,,,0.13,
J215035.1-244401,327.646655,-24.73366,24.5,0.3,8.56,,13.92,,,4.02,J215035-244406,143.4,,,0.00,
J215036.2-172049,327.650846,-17.347121,85.1,0.4,14.16,5.34,11.84,0.97,0.34,,J215036-172045,238.3,0.87,0.06,,-0.55
J215040.2-205349,327.667793,-20.896994,15.9,0.4,9.08,,12.37,,,2.49,,,,,,
J215041.3-213222,327.672221,-21.539611,12.6,0.4,7.71,,12.57,,,3.58,,,,,,
J215041.9-215922,327.674973,-21.989541,5.8,0.4,5.66,,12.73,,,3.89,,,,,,
J215042.2-211549,327.676093,-21.26385,13.0,0.5,8.06,,12.48,,,2.17,,,,,,
J215044.8-202921,327.686819,-20.48934,14.4,0.5,5.59,,12.28,,,3.63,,,,,,
J215047.0-191928,327.696024,-19.324653,26.7,0.6,9.22,,12.04,,,1.03,J215047-191928,113.9,0.56,0.14,,
J215047.6-231808,327.698487,-23.302248,7.7,0.4,5.62,,13.27,,,3.38,,,,,,
J215047.7-191209,327.698995,-19.202715,31.1,0.6,9.06,,12.03,,,1.11,J215047-191204,149.5,,,0.00,
J215048.3-225612,327.701598,-22.936885,15.1,0.4,8.48,,13.12,,,1.93,,,,,,
J215050.9-232908,327.712401,-23.485575,50.6,0.3,29.00,5.93,13.36,0.80,0.31,,J215050-232905,219.9,0.41,0.05,,-0.47
J215053.1-211846,327.721508,-21.312836,16.4,0.5,11.13,,12.54,,,1.65,,,,,,
J215057.5-223303,327.739808,-22.550888,4.5,0.5,6.03,,12.99,,,2.59,,,,,,
J215058.4-240438,327.743477,-24.077287,17.3,0.3,9.30,,13.67,,,3.10,,,,,,
J215101.8-204749,327.757708,-20.797024,11.0,0.4,6.47,,12.42,,,3.41,,,,,,
J215103.1-231407,327.763299,-23.235386,86.3,0.3,46.51,7.51,13.30,0.47,0.25,,J215103-231408,218.5,0.35,0.05,,-0.38
J215103.7-254908,327.76544,-25.819095,196.2,0.4,6.83,,14.61,,,6.77,J215103-254912,790.9,,,0.03,
J215104.9-245508,327.770498,-24.91914,32.0,0.3,6.88,,14.12,,,4.97,,,,,,
J215110.8-233425,327.795152,-23.57379,26.0,0.3,15.07,,13.48,,,1.50,,,,,,
J215113.0-225651,327.804303,-22.947706,27.1,0.3,18.35,,13.21,,,0.90,J215112-225652,194.7,,,0.00,
J215114.8-211358,327.812008,-21.233015,31.0,0.4,22.07,,12.59,,,0.84,J215115-211352,133.3,,,0.35,
J215116.2-235935,327.817672,-23.993262,20.5,0.3,10.64,,13.69,,,2.93,J215115-235939,68.0,0.99,0.22,,
J215116.4-193741,327.818512,-19.628096,28.7,0.8,6.37,,12.21,,,1.41,,,,,,
J215116.5-223647,327.818997,-22.613062,447.4,0.6,254.70,,13.09,,,0.07,J215116-223645,2585.0,0.06,0.00,,
J215121.6-210519,327.840143,-21.088854,18.9,0.4,10.59,,12.58,,,1.95,,,,,,
J215124.5-221208,327.852253,-22.202334,7.4,0.4,7.73,,12.96,,,2.99,,,,,,
J215126.7-245157,327.861266,-24.865961,69.1,0.3,13.27,,14.16,,,2.65,J215126-245159,317.5,0.36,0.04,,
J215126.8-212444,327.861827,-21.41226,31.0,0.4,19.68,,12.70,,,0.88,J215126-212435,106.1,,,0.50,
J215132.1-224930,327.883804,-22.825124,7.2,0.4,6.30,,13.23,,,3.83,,,,,,
J215132.3-234730,327.884914,-23.791743,27.9,0.3,14.60,,13.65,,,1.67,,,,,,
J215133.8-222543,327.891138,-22.428888,13.3,0.4,8.05,,13.08,,,2.58,,,,,,
J215134.6-201222,327.894295,-20.206161,11.8,0.6,6.64,,12.40,,,2.96,,,,,,
J215136.9-202355,327.903887,-20.3988,22.6,0.5,8.81,,12.45,,,2.42,,,,,,
J215137.3-240310,327.90583,-24.052983,27.4,0.3,13.12,,13.79,,,2.47,J215137-240314,86.5,,,0.06,
J215138.6-242451,327.910872,-24.414299,76.9,0.3,28.42,,13.97,,,1.27,J215138-242451,338.8,0.59,0.04,,
J215141.9-241356,327.924942,-24.232444,6.2,0.3,5.79,,13.89,,,6.19,,,,,,
J215142.3-221948,327.92644,-22.330149,6.5,0.4,5.39,,13.06,,,3.87,,,,,,
J215142.9-175809,327.929059,-17.969372,49.2,0.4,13.17,,12.12,,,0.94,J215143-175803,192.2,,,0.03,
J215145.7-181309,327.940528,-18.219343,28.5,0.4,11.78,,12.15,,,1.09,,,,,,
J215148.9-173342,327.954089,-17.561698,48.9,0.4,8.57,,12.13,,,1.78,J215149-173335,140.1,,,0.41,
J215148.9-202854,327.953827,-20.481817,96.2,0.5,43.35,,12.52,,,0.50,J215149-202849,452.4,,,0.12,
J215150.9-194606,327.962384,-19.768507,2631.8,1.5,342.71,289.13,12.37,0.64,0.02,,J215151-194601,7498.8,0.59,0.04,,-0.57
J215154.2-192436,327.976143,-19.410027,24.3,0.7,6.78,,12.32,,,1.55,,,,,,
J215155.9-235431,327.983082,-23.908817,9.4,0.3,6.76,,13.78,,,4.62,,,,,,
J215156.4-215122,327.985017,-21.856229,41.7,0.3,30.94,5.98,12.95,0.86,0.28,,J215156-215125,72.5,,,0.00,
J215157.0-173213,327.987772,-17.537066,33.7,0.4,7.35,,12.17,,,2.40,J215157-173210,136.7,,,0.21,
J215157.9-240211,327.991271,-24.036627,54.0,0.3,20.56,,13.85,,,1.26,J215157-240209,268.1,,,0.00,
J215157.9-240813,327.991639,-24.137115,23.5,0.3,10.38,,13.90,,,3.34,J215157-240816,65.4,,,0.00,
J215158.2-225850,327.992552,-22.980593,30.9,0.4,21.66,,13.38,,,1.24,J215158-225849,133.6,,,0.13,
J215204.1-210308,328.01716,-21.052362,33.5,0.5,21.56,,12.73,,,0.92,J215204-210305,232.5,,,0.00,
J215207.3-220304,328.030729,-22.051126,19.4,0.4,14.38,,13.06,,,1.66,,,,,,
J215207.9-194148,328.033155,-19.696698,21.4,1.3,6.72,,12.43,,,1.09,0.0,,,,,
J215209.5-194323,328.039689,-19.723326,82.0,1.2,11.53,,12.43,,,0.65,J215209-194239,339.7,,,0.00,
J215210.0-225934,328.041748,-22.993022,7.0,0.4,5.48,,13.43,,,4.98,,,,,,
J215210.9-231318,328.045418,-23.221723,23.3,0.3,12.78,,13.53,,,1.63,,,,,,
J215211.4-213501,328.04781,-21.583737,7.1,0.4,7.36,,12.91,,,2.66,,,,,,
J215212.5-171513,328.052217,-17.253711,38.6,0.5,6.33,,12.23,,,2.65,,,,,,
J215212.6-221514,328.052717,-22.253948,10.5,0.4,6.89,,13.15,,,3.47,,,,,,
J215213.5-212747,328.05661,-21.463179,7.2,0.4,6.73,,12.89,,,2.85,,,,,,
J215214.4-170429,328.060326,-17.074947,98.2,0.4,9.71,,12.24,,,2.08,J215214-170430,433.4,0.55,0.03,,
J215217.6-224254,328.073535,-22.715216,11.6,0.4,6.81,,13.34,,,3.46,,,,,,
J215218.2-185755,328.0762,-18.965493,15.7,0.5,6.00,,12.35,,,2.00,,,,,,
J215220.2-222052,328.084549,-22.347976,21.0,0.3,16.62,,13.21,,,1.40,J215220-222049,98.6,,,0.00,
J215220.5-173340,328.085422,-17.5612,31.4,0.4,5.96,,12.26,,,2.71,,,,,,
J215220.7-185939,328.08655,-18.99423,15.6,0.5,6.80,,12.36,,,1.76,,,,,,
J215221.1-220012,328.088216,-22.003588,4.7,0.4,6.35,,13.09,,,3.73,,,,,,
J215221.2-212207,328.0886,-21.368853,64.1,0.4,42.20,,12.89,,,0.46,J215221-212201,218.8,,,0.16,
J215227.1-200803,328.113013,-20.134168,50.4,0.7,13.49,,12.58,,,0.69,J215227-200758,126.7,0.69,0.15,,
J215227.4-211004,328.114437,-21.168012,21.4,0.4,14.08,,12.85,,,1.39,,,,,,
J215229.9-230947,328.124892,-23.163178,36.2,0.3,22.72,6.25,13.57,1.04,0.33,,,,,,,
J215230.5-191446,328.127449,-19.246295,18.8,0.6,6.52,,12.43,,,1.75,,,,,,
J215233.7-232813,328.140783,-23.47053,38.9,0.4,24.13,,13.71,,,0.97,J215233-232812,316.9,,,0.00,
J215236.9-235025,328.153863,-23.840367,15.2,0.3,10.12,,13.89,,,2.50,,,,,,
J215237.1-235205,328.154947,-23.868063,11.9,0.3,7.49,,13.90,,,3.50,,,,,,
J215240.7-224221,328.169822,-22.705854,6.6,0.3,6.28,,13.42,,,3.95,,,,,,
J215246.7-181601,328.194689,-18.267097,134.6,0.5,52.43,,12.40,,,0.23,J215246-181559,1737.4,,,0.00,
J215248.6-230301,328.202718,-23.05048,13.0,0.3,9.15,,13.59,,,2.98,,,,,,
J215249.5-204422,328.206652,-20.739479,38.0,0.4,13.87,6.44,12.81,1.09,0.38,,J215249-204418,104.8,1.00,0.18,,-0.55
J215250.6-222946,328.210946,-22.496205,12.0,0.3,9.92,,13.37,,,2.46,,,,,,
J215251.4-192853,328.214504,-19.481469,103.2,0.7,30.18,,12.55,,,0.28,J215251-192849,666.8,0.18,0.02,,
J215253.2-252501,328.221703,-25.417103,117.1,0.4,8.71,,14.73,,,5.05,J215253-252503,875.6,,,0.05,
J215253.3-233823,328.222269,-23.639898,26.8,0.3,12.91,,13.86,,,1.87,,,,,,
J215255.4-200103,328.23124,-20.017599,189.6,0.6,45.79,7.13,12.67,0.25,0.27,,J215255-200056,1075.7,0.21,0.01,,-0.91
J215300.6-212904,328.252796,-21.484685,15.9,0.4,11.15,,13.06,,,2.39,,,,,,
J215305.2-213634,328.271755,-21.609588,23.5,0.3,16.29,,13.12,,,1.58,,,,,,
J215308.2-203957,328.284439,-20.666024,13.4,0.5,7.21,,12.86,,,1.69,,,,,,
J215308.7-222643,328.286284,-22.445392,11.6,0.4,10.35,,13.42,,,2.19,,,,,,
J215308.8-201547,328.286978,-20.263275,19.4,0.6,6.52,,12.77,,,1.32,0.0,,,,,
J215310.3-225837,328.293209,-22.977077,80.9,0.3,50.65,,13.63,,,0.52,J215310-225836,358.0,,,0.16,
J215313.4-215337,328.30587,-21.893676,8.3,0.3,7.51,,13.25,,,3.16,,,,,,
J215316.6-185140,328.319569,-18.861208,50.7,0.4,17.46,,12.57,,,0.73,J215316-185137,322.9,,,0.12,
J215322.6-205550,328.34448,-20.930794,13.7,0.5,7.22,,12.98,,,3.48,,,,,,
J215326.1-175516,328.358835,-17.921279,28.7,0.4,6.81,,12.53,,,2.26,,,,,,
J215326.6-212345,328.361056,-21.395887,10.2,0.4,5.72,,13.14,,,2.72,,,,,,
J215331.4-212517,328.381214,-21.421662,15.9,0.4,11.45,,13.16,,,2.43,J215332-212530,95.9,,,0.19,
J215334.8-175819,328.395065,-17.97198,84.8,0.4,20.88,,12.56,,,0.78,J215334-175817,319.9,0.41,0.04,,
J215335.2-233009,328.396967,-23.502557,77.0,0.3,38.02,,13.94,,,0.68,J215335-233006,164.9,,,0.33,
J215335.3-212701,328.397327,-21.450308,13.9,0.4,10.29,,13.18,,,2.67,,,,,,
J215335.5-193851,328.398249,-19.647632,26.0,0.6,6.25,,12.75,,,1.36,,,,,,
J215336.3-215031,328.401436,-21.842033,60.7,0.4,37.65,8.51,13.31,0.83,0.24,,J215336-215030,118.3,,,0.00,
J215337.7-225606,328.407459,-22.935209,5.6,0.3,6.44,,13.72,,,4.26,,,,,,
J215339.5-220038,328.414722,-22.010606,10.3,0.3,7.61,,13.37,,,3.02,,,,,,
J215340.7-182121,328.419838,-18.355864,74.2,0.4,22.28,,12.61,,,0.65,J215340-182117,262.7,0.69,0.05,,
J215343.1-200103,328.429811,-20.01752,1003.9,0.8,202.68,44.86,12.85,0.19,0.07,,J215343-200056,5504.8,0.20,0.01,,-1.03
J215346.2-223859,328.44264,-22.649876,30.7,0.3,6.20,,13.63,,,1.10,0.0,,,,,
J215349.5-172716,328.45653,-17.45464,37.6,0.5,5.91,,12.61,,,2.92,J215350-172731,195.3,,,0.20,
J215351.9-231835,328.466592,-23.309755,36.4,0.3,19.56,,13.92,,,1.52,J215352-231836,170.5,,,0.00,
J215354.8-212424,328.478339,-21.406899,11.3,0.4,6.28,,13.24,,,4.18,,,,,,
J215355.2-234921,328.480261,-23.822554,13.8,0.3,6.04,,14.15,,,4.40,,,,,,
J215356.7-215349,328.486623,-21.897157,21.9,0.4,18.83,,13.41,,,1.26,J215357-215341,100.1,,,0.00,
J215357.2-194421,328.488708,-19.739167,16.7,0.6,5.56,,12.85,,,1.51,,,,,,
J215358.8-241605,328.495071,-24.26811,26.4,0.3,6.86,,14.36,,,5.26,J215358-241601,142.3,,,0.29,
J215401.8-224800,328.507741,-22.800215,84.9,0.3,60.76,,13.74,,,0.46,J215402-224800,221.6,,,0.26,
J215402.6-213818,328.51097,-21.638526,44.5,0.4,30.23,,13.34,,,0.88,J215403-213812,95.1,0.51,0.13,,
J215407.7-192505,328.532219,-19.418085,26.6,0.5,8.03,,12.84,,,1.22,,,,,,
J215411.4-181050,328.547838,-18.18073,53.4,0.4,13.14,,12.72,,,1.13,J215411-181044,178.1,0.44,0.08,,
J215413.6-225400,328.556763,-22.900175,7.7,0.3,6.07,,13.82,,,4.72,,,,,,
J215413.6-241625,328.55706,-24.273722,91.0,0.3,22.18,,14.42,,,1.64,J215413-241624,328.8,0.54,0.04,,
J215423.6-211051,328.598341,-21.180887,5.8,0.4,5.90,,13.29,,,4.38,,,,,,
J215423.7-204510,328.599033,-20.752871,21.4,0.5,8.12,,13.17,,,3.36,J215424-204505,106.2,,,0.00,
J215424.9-190418,328.60378,-19.071705,18.3,0.5,5.90,,12.86,,,1.89,,,,,,
J215426.8-221153,328.6118,-22.198255,14.6,0.4,10.25,,13.61,,,2.07,,,,,,
J215429.0-220249,328.620978,-22.0472,8.9,0.4,8.72,,13.57,,,3.48,,,,,,
J215431.8-225334,328.632653,-22.893043,38.3,0.3,26.13,,13.89,,,1.08,J215432-225335,129.5,,,0.32,
J215438.6-190220,328.660876,-19.038911,85.9,0.4,27.39,12.06,12.91,0.77,0.23,,J215438-190215,263.3,0.81,0.05,,-0.69
J215445.3-213357,328.689165,-21.565843,152.4,0.4,105.21,,13.48,,,0.23,J215447-213423,932.9,0.26,0.02,,
J215446.9-172225,328.695738,-17.373843,56.3,0.5,7.25,,12.84,,,2.62,J215447-172222,367.0,,,0.00,
J215447.3-234312,328.697275,-23.72002,19.8,0.3,6.16,,14.28,,,4.75,,,,,,
J215448.1-222513,328.700715,-22.420337,19.6,0.4,12.35,,13.77,,,1.84,,,,,,
J215449.1-242428,328.704732,-24.408046,42.4,0.3,6.17,,14.60,,,5.84,J215449-242427,138.1,,,0.00,
J215449.8-213551,328.707682,-21.597631,162.6,0.4,106.26,9.54,13.50,0.32,0.21,,,,,,,
J215452.3-205957,328.71813,-20.999274,12.2,0.5,8.57,,13.34,,,2.97,,,,,,
J215452.3-240029,328.718304,-24.008243,72.7,0.3,20.59,,14.42,,,1.66,J215452-240029,205.8,0.86,0.08,,
J215459.4-234942,328.747612,-23.828558,18.6,0.3,7.20,,14.37,,,4.53,,,,,,
J215503.3-202612,328.764132,-20.436822,70.7,0.5,25.64,19.75,13.25,1.19,0.21,,J215503-202603,150.6,0.80,0.10,,-0.21
J215513.7-213702,328.807304,-21.617432,152.8,0.4,90.76,45.11,13.60,1.03,0.09,,J215514-213701,193.4,0.52,0.07,,0.27
J215514.1-202630,328.809087,-20.441707,18.6,0.5,8.01,,13.29,,,1.71,J215514-202623,101.1,,,0.30,
J215516.1-231531,328.817438,-23.258862,80.2,0.3,34.56,,14.19,,,0.86,J215516-231533,232.1,,,0.22,
J215516.9-220202,328.820517,-22.034126,19.5,0.4,18.06,,13.74,,,1.53,J215517-220201,163.8,,,0.00,
J215517.3-233805,328.822459,-23.634893,158.1,0.3,50.64,,14.35,,,0.58,J215517-233806,569.5,0.17,0.02,,
J215520.7-210439,328.836362,-21.077599,91.8,0.4,58.91,,13.47,,,0.43,J215521-210435,316.7,0.38,0.03,,
J215524.6-204601,328.85287,-20.767001,11.4,0.4,8.24,,13.40,,,2.78,,,,,,
J215527.6-182116,328.865299,-18.35458,27.8,0.4,5.37,,13.04,,,3.04,J215528-182110,123.3,,,0.00,
J215529.4-214857,328.872796,-21.816107,16.8,0.4,12.39,,13.71,,,2.28,,,,,,
J215530.6-203543,328.877542,-20.595507,14.6,0.5,6.52,,13.39,,,2.26,,,,,,
J215530.8-201911,328.878349,-20.319846,46.3,0.4,16.75,,13.32,,,0.72,J215531-201904,114.3,,,0.18,
J215531.5-225238,328.881558,-22.877279,49.8,0.3,33.04,,14.09,,,0.90,J215531-225237,216.7,,,0.20,
J215533.6-205430,328.890372,-20.908352,20.1,0.5,12.25,,13.47,,,2.11,,,,,,
J215535.4-213809,328.897806,-21.635994,15.6,0.4,13.99,,13.69,,,1.60,,,,,,
J215539.2-214852,328.913406,-21.814447,8.0,0.4,6.38,,13.75,,,3.75,,,,,,
J215541.9-231829,328.924896,-23.308128,21.5,0.3,7.94,,14.30,,,3.50,,,,,,
J215543.0-230859,328.929287,-23.149993,10.2,0.3,6.06,,14.24,,,4.90,,,,,,
J215547.4-222345,328.947577,-22.396102,44.9,0.3,29.31,,13.98,,,0.94,J215548-222348,120.3,,,0.39,
J215549.9-190537,328.957956,-19.093657,59.0,0.4,16.28,,13.19,,,0.76,J215550-190535,196.5,0.38,0.06,,
J215549.9-205957,328.95801,-20.99924,5.8,0.5,6.01,,13.56,,,4.33,,,,,,
J215550.8-210931,328.962048,-21.158633,111.8,0.4,78.56,,13.61,,,0.34,J215551-210928,426.9,0.16,0.03,,
J215552.3-215905,328.96831,-21.984889,6.6,0.4,6.61,,13.85,,,4.46,,,,,,
J215554.3-221049,328.976579,-22.180481,37.9,0.4,29.10,,13.93,,,1.12,J215554-221049,151.2,,,0.31,
J215554.8-225850,328.97865,-22.980727,5.9,0.3,5.60,,14.22,,,5.49,,,,,,
J215555.5-222529,328.981613,-22.424935,10.2,0.3,6.54,,14.01,,,4.43,,,,,,
J215557.2-205221,328.988498,-20.87254,37.5,0.4,22.32,,13.55,,,1.23,J215557-205219,233.4,,,0.08,
J215557.9-200800,328.991302,-20.133453,17.3,0.5,7.41,,13.39,,,1.51,J215558-200757,105.6,,,0.24,
J215601.7-223907,329.007413,-22.652022,92.9,0.3,57.45,16.99,14.12,1.12,0.17,,J215602-223908,267.3,0.75,0.05,,-0.39
J215602.0-212459,329.008708,-21.41661,6.0,0.4,6.25,,13.71,,,5.24,,,,,,
J215602.8-175725,329.012056,-17.956986,33.4,0.7,7.45,,13.15,,,2.07,J215603-175719,138.8,,,0.55,
J215604.0-221235,329.016982,-22.209787,13.5,0.4,10.18,,13.97,,,2.85,,,,,,
J215605.5-244135,329.023325,-24.693074,86.5,0.3,5.56,,14.99,,,7.61,J215605-244137,152.3,0.93,0.10,,
J215607.3-183741,329.030705,-18.62812,278.3,0.6,60.74,9.78,13.21,0.34,0.21,,J215607-183738,878.0,0.31,0.02,,-0.63
J215609.5-225219,329.039738,-22.8721,14.3,0.3,8.90,,14.23,,,3.56,,,,,,
J215612.6-220445,329.052587,-22.079302,4.4,0.3,8.05,,13.96,,,4.04,,,,,,
J215613.3-211756,329.055543,-21.299067,35.1,0.4,24.76,,13.73,,,1.03,J215613-211752,164.5,,,0.28,
J215618.1-221508,329.075815,-22.252315,7.7,0.4,5.86,,14.04,,,5.11,,,,,,
J215622.6-183255,329.094278,-18.548769,47.9,0.6,12.94,,13.26,,,1.08,J215622-183252,207.5,,,0.00,
J215622.7-233139,329.094899,-23.527566,27.5,0.3,9.16,,14.53,,,4.14,,,,,,
J215624.6-220010,329.102713,-22.00295,4.0,0.4,6.30,,13.97,,,4.95,,,,,,
J215627.4-210215,329.114495,-21.037756,10.7,0.4,9.23,,13.71,,,3.03,,,,,,
J215628.7-230946,329.119928,-23.16291,23.6,0.3,11.50,,14.41,,,2.99,J215629-230950,110.8,,,0.23,
J215631.7-214946,329.132119,-21.829665,12.5,0.4,8.76,,13.95,,,2.97,,,,,,
J215631.9-183646,329.132952,-18.612951,41.3,0.7,9.67,,13.31,,,1.49,J215631-183641,139.9,,,0.00,
J215632.3-232133,329.134958,-23.359383,12.0,0.3,5.53,,14.50,,,6.42,,,,,,
J215637.0-220615,329.15451,-22.104419,4.6,0.4,6.17,,14.06,,,5.31,,,,,,
J215638.3-204326,329.159614,-20.72409,14.3,0.4,8.46,,13.67,,,3.37,,,,,,
J215641.8-215429,329.174279,-21.9081,7.7,0.4,6.76,,14.01,,,4.22,,,,,,
J215642.5-220722,329.177331,-22.123033,22.0,0.4,16.82,,14.08,,,1.96,J215642-220720,89.5,,,0.36,
J215649.1-200521,329.204772,-20.089389,22.4,0.5,9.88,,13.58,,,2.35,,,,,,
J215652.6-194845,329.219438,-19.812648,14.4,0.5,6.00,,13.54,,,3.63,,,,,,
J215653.9-215005,329.22467,-21.834781,20.9,0.4,13.62,,14.03,,,1.87,,,,,,
J215655.8-215407,329.232845,-21.901981,7.2,0.4,5.56,,14.06,,,4.97,,,,,,
J215656.8-242412,329.237025,-24.403581,60.4,0.3,7.37,,15.03,,,5.54,J215657-242415,209.3,0.82,0.08,,
J215657.9-221019,329.241662,-22.172088,6.1,0.4,5.97,,14.15,,,5.56,,,,,,
J215658.0-211352,329.241809,-21.231125,11.4,0.4,6.81,,13.88,,,3.67,,,,,,
J215703.5-232146,329.264894,-23.362967,31.2,0.3,12.08,,14.61,,,3.20,J215704-232143,141.2,,,0.10,
J215703.6-215927,329.265271,-21.990946,36.2,0.3,19.75,,14.12,,,1.46,,,,,,
J215704.3-223806,329.26816,-22.635277,43.8,0.3,23.88,,14.33,,,1.36,J215704-223806,78.1,,,0.00,
J215707.3-202438,329.280479,-20.410656,144.5,0.5,63.77,,13.71,,,0.34,J215708-202432,441.1,,,0.12,
J215710.2-194011,329.292759,-19.669998,82.3,0.5,26.46,,13.59,,,0.52,J215710-194007,414.7,0.22,0.03,,
J215718.3-223156,329.326565,-22.53229,11.5,0.3,6.79,,14.35,,,4.59,,,,,,
J215720.5-221649,329.335652,-22.2804,38.4,0.4,22.49,,14.27,,,1.47,J215721-221655,160.3,,,0.00,
J215724.9-225049,329.354102,-22.847157,31.5,0.3,17.15,,14.49,,,2.02,J215725-225051,80.3,,,0.50,
J215726.4-192114,329.360351,-19.354132,60.8,0.5,13.10,,13.60,,,0.97,J215726-192112,222.9,,,0.00,
J215726.7-210959,329.361454,-21.166392,68.0,0.4,47.52,,13.97,,,0.59,J215727-210959,212.4,,,0.19,
J215729.1-180703,329.371289,-18.117601,1803.6,1.5,99.99,114.69,13.50,1.10,0.06,,J215729-180701,1019.5,0.94,0.06,,0.42
J215731.6-223418,329.382031,-22.571746,56.2,0.3,31.22,,14.41,,,1.07,J215732-223419,181.6,,,0.00,
J215735.6-201746,329.398686,-20.296199,279.2,0.5,116.72,44.06,13.80,0.77,0.08,,J215736-201742,1175.7,0.65,0.04,,-0.75
J215735.8-235349,329.399496,-23.89695,46.9,0.3,7.55,,14.94,,,5.26,J215735-235348,321.7,,,0.14,
J215736.7-204205,329.403276,-20.701398,24.3,0.4,13.21,,13.89,,,1.88,J215737-204203,147.7,0.54,0.14,,
J215741.3-231112,329.422336,-23.186777,40.3,0.3,20.38,,14.67,,,2.06,J215741-231113,257.4,,,0.19,
J215744.3-211013,329.434774,-21.170356,29.4,0.4,23.62,,14.03,,,1.26,,,,,,
J215746.6-213153,329.444377,-21.531593,4.5,0.4,6.24,,14.14,,,4.88,,,,,,
J215749.5-182238,329.456622,-18.377262,71.0,0.9,7.22,,13.60,,,1.82,J215749-182234,307.7,,,0.17,
J215750.2-223254,329.45934,-22.548346,6.4,0.4,5.16,,14.47,,,6.36,,,,,,
J215752.7-201413,329.469777,-20.237074,13.5,0.5,5.68,,13.85,,,4.00,,,,,,
J215753.3-205656,329.472236,-20.949032,49.2,0.4,30.45,,14.01,,,0.90,J215753-205651,167.3,,,0.18,
J215753.7-205544,329.473834,-20.928889,8.6,0.4,6.41,,14.01,,,4.94,,,,,,
J215800.1-214428,329.500541,-21.741264,42.2,0.4,26.93,,14.25,,,0.95,J215800-214428,194.7,0.59,0.05,,
J215803.1-220425,329.513031,-22.073848,9.3,0.4,5.39,,14.36,,,5.53,,,,,,
J215806.1-222100,329.525762,-22.350255,10.5,0.3,7.05,,14.46,,,5.13,,,,,,
J215810.8-201448,329.545413,-20.246739,31.5,0.5,12.71,,13.92,,,1.84,J215811-201441,102.5,0.62,0.14,,
J215811.8-214158,329.549476,-21.699692,10.0,0.4,6.63,,14.28,,,3.97,,,,,,
J215814.9-203957,329.562247,-20.666047,10.0,0.5,6.46,,14.03,,,4.09,,,,,,
J215815.1-203346,329.562939,-20.563001,4.5,0.4,5.88,,14.00,,,4.51,,,,,,
J215816.4-191810,329.568462,-19.303013,155.2,0.6,35.56,,13.79,,,0.39,J215816-191805,826.4,0.12,0.02,,
J215818.4-195645,329.576958,-19.946102,45.7,0.5,15.50,,13.90,,,1.60,J215819-195647,111.3,,,0.00,
J215822.0-230826,329.591986,-23.14061,38.8,0.3,13.35,,14.80,,,3.15,J215822-230829,120.8,,,0.24,
J215822.4-200613,329.593458,-20.103649,42.0,0.5,15.62,,13.94,,,0.99,J215823-200605,171.5,,,0.20,
J215823.1-232034,329.596329,-23.342886,28.7,0.3,8.33,,14.88,,,5.20,J215822-232030,121.1,,,0.35,
J215823.7-223016,329.598863,-22.504482,8.8,0.3,5.77,,14.57,,,6.42,,,,,,
J215825.4-205021,329.605877,-20.839393,6.6,0.4,6.40,,14.11,,,4.14,,,,,,
J215825.4-223732,329.605995,-22.625633,19.2,0.3,7.39,,14.62,,,4.88,,,,,,
J215826.5-210406,329.610449,-21.068412,8.4,0.4,6.96,,14.17,,,4.47,,,,,,
J215828.8-220747,329.620274,-22.129994,16.3,0.4,8.85,,14.47,,,3.70,,,,,,
J215836.3-190842,329.651549,-19.14508,27.7,0.6,6.61,,13.85,,,2.29,J215836-190842,245.5,,,0.12,
J215837.6-215316,329.656727,-21.887973,17.0,0.4,8.98,,14.43,,,3.35,J215838-215312,77.2,,,0.00,
J215845.2-222130,329.688367,-22.358517,8.7,0.4,6.59,,14.61,,,5.94,,,,,,
J215849.1-205704,329.70499,-20.951342,26.4,0.4,16.89,,14.22,,,1.55,J215850-205705,173.4,,,0.14,
J215850.1-220831,329.709061,-22.142214,75.2,0.3,45.24,5.39,14.55,0.81,0.34,,J215851-220830,288.4,0.84,0.06,,-0.81
J215851.1-200758,329.71322,-20.133047,44.4,0.6,19.78,,14.06,,,1.18,J215852-200807,485.3,,,0.12,
J215856.4-214108,329.735079,-21.685563,25.6,0.4,13.62,,14.44,,,2.33,,,,,,
J215909.7-225323,329.790564,-22.889724,39.7,0.3,13.61,,14.88,,,2.96,J215910-225323,250.2,,,0.00,
J215910.9-204614,329.795788,-20.770669,13.2,0.4,8.81,,14.26,,,3.98,,,,,,
J215911.8-185830,329.799417,-18.975096,244.2,0.6,30.84,,13.97,,,0.51,J215912-185827,906.9,0.29,0.02,,
J215914.7-201551,329.811284,-20.264427,22.3,0.5,9.01,,14.17,,,2.82,J215915-201541,120.8,,,0.10,
J215919.4-222151,329.831069,-22.364373,60.8,0.4,12.34,,14.73,,,3.13,J215920-222152,536.8,,,0.08,
J215922.0-212609,329.841918,-21.436084,10.3,0.4,6.54,,14.47,,,4.85,,,,,,
J215928.1-205325,329.867136,-20.890475,16.5,0.5,8.26,,14.35,,,4.12,,,,,,
J215938.3-212743,329.909795,-21.461953,155.6,0.4,86.50,,14.53,,,0.38,J215939-212739,506.9,0.23,0.02,,
J215943.0-204019,329.92924,-20.672148,4.5,0.4,6.39,,14.36,,,5.40,,,,,,
J215946.4-205551,329.943724,-20.931028,23.9,0.5,11.36,,14.43,,,2.29,,,,,,
J215948.9-212648,329.954056,-21.446668,36.6,0.4,21.88,,14.57,,,1.52,,,,,,
J215957.0-211040,329.987885,-21.178018,423.6,0.6,183.96,12.39,14.53,0.22,0.20,,J215958-211039,1270.9,0.26,0.02,,-0.75
J215958.2-205041,329.992613,-20.844739,54.0,0.5,28.61,,14.46,,,0.91,J215959-205038,242.2,0.29,0.06,,
J220000.4-233035,330.001673,-23.509967,50.7,0.4,6.76,,15.29,,,7.10,J220001-233006,277.8,,,0.12,
J220001.4-232903,330.006162,-23.48427,29.4,0.4,5.97,,15.28,,,8.01,,,,,,
J220002.1-220900,330.009154,-22.150006,13.1,0.4,5.92,,14.82,,,6.02,,,,,,
J220005.4-191215,330.022583,-19.204266,8.9,0.5,5.83,,14.20,,,2.89,,,,,,
J220007.7-194548,330.032272,-19.763441,61.7,0.4,12.95,,14.29,,,2.19,J220008-194540,111.9,,,0.43,
J220013.3-213602,330.055773,-21.600592,13.7,0.5,7.02,,14.71,,,4.99,,,,,,
J220014.7-224216,330.061393,-22.704475,36.5,0.3,10.46,,15.05,,,4.27,J220015-224212,140.3,,,0.00,
J220027.5-231117,330.114667,-23.18829,178.0,0.4,22.90,,15.26,,,1.97,J220027-231117,317.8,0.83,0.06,,
J220028.8-230112,330.120334,-23.020087,40.4,0.4,8.52,,15.21,,,5.82,J220029-230110,140.8,,,0.00,
J220033.8-211924,330.140877,-21.323571,17.2,0.5,7.28,,14.71,,,3.79,,,,,,
J220040.2-230722,330.167736,-23.122855,221.7,0.4,28.36,,15.28,,,1.60,J220040-230721,595.4,0.82,0.05,,
J220041.1-185540,330.171284,-18.928032,354.5,0.6,28.63,,14.31,,,0.67,J220041-185537,1088.2,0.15,0.01,,
J220051.2-220557,330.213559,-22.099424,183.6,0.4,68.30,,14.98,,,0.52,J220052-220556,1071.2,0.10,0.01,,
J220054.6-194724,330.227886,-19.790154,168.8,0.5,39.22,,14.47,,,0.77,J220055-194717,772.0,0.42,0.03,,
J220056.4-204550,330.235408,-20.764105,39.9,0.4,23.77,,14.66,,,1.15,J220057-204548,218.9,,,0.21,
J220059.4-211333,330.247913,-21.226079,16.3,0.4,7.06,,14.78,,,3.92,,,,,,
J220115.4-203703,330.314497,-20.617608,34.5,0.4,17.25,,14.70,,,1.78,J220116-203700,192.8,0.37,0.07,,
J220120.7-201554,330.336623,-20.265214,32.6,0.4,10.56,,14.66,,,2.76,J220121-201552,126.3,,,0.40,
J220127.0-202536,330.362846,-20.426705,509.9,0.6,173.30,57.95,14.71,0.79,0.07,,J220127-202532,1486.9,0.65,0.04,,-0.52
J220129.4-202039,330.372591,-20.344421,17.4,0.6,6.66,,14.70,,,4.12,J220131-202048,131.8,,,0.27,
J220134.8-202115,330.395183,-20.354227,15.5,0.6,6.81,,14.72,,,3.98,,,,,,
J220147.1-205626,330.446361,-20.94064,43.9,0.4,18.81,,14.89,,,1.61,J220148-205624,207.4,,,0.20,
J220149.5-193801,330.456282,-19.633616,35.2,0.4,5.63,,14.67,,,5.60,J220149-193758,153.0,,,0.41,
J220150.2-211805,330.459264,-21.301556,318.2,0.5,119.60,29.84,14.99,0.81,0.12,,J220151-211805,970.9,0.73,0.05,,-0.59
J220153.7-205825,330.474093,-20.973859,41.1,0.4,16.74,,14.93,,,1.88,,,,,,
J220202.6-203420,330.51115,-20.572431,32.2,0.4,5.65,,14.88,,,3.89,J220203-203421,260.6,,,0.06,
J220204.6-221814,330.519279,-22.303972,32.7,0.3,6.76,,15.32,,,6.32,J220205-221811,57.4,0.93,0.22,,
J220210.6-203619,330.544494,-20.6055,29.0,0.4,9.38,,14.91,,,3.44,,,,,,
J220212.5-190253,330.552406,-19.048233,447.9,0.6,23.61,,14.68,,,0.81,J220212-190249,1689.2,0.31,0.02,,
J220217.1-201748,330.571573,-20.296709,151.4,0.5,41.04,11.68,14.88,1.18,0.25,,J220217-201742,162.5,0.64,0.10,,0.32
J220223.6-205549,330.598354,-20.930419,15.8,0.5,8.09,,15.03,,,4.11,J220224-205548,113.8,,,0.28,
J220226.9-222912,330.612318,-22.486865,95.1,0.4,16.22,,15.46,,,2.86,J220227-222910,458.9,,,0.09,
J220231.1-214207,330.629925,-21.702024,21.5,0.4,7.73,,15.24,,,5.17,,,,,,
J220241.8-195509,330.674251,-19.919429,780.1,0.9,135.89,34.09,14.91,0.78,0.11,,J220242-195502,3541.8,0.70,0.04,,-0.83
J220245.3-210802,330.68907,-21.134154,31.8,0.4,10.14,,15.16,,,3.34,J220246-210803,154.5,,,0.00,
J220245.7-214332,330.690603,-21.725633,278.9,0.4,71.64,,15.30,,,0.55,J220246-214331,1297.5,0.45,0.03,,
J220305.9-213133,330.77481,-21.525911,64.4,0.4,19.69,,15.33,,,2.06,J220307-213132,259.2,0.30,0.04,,
J220310.1-215034,330.792242,-21.842847,72.8,0.4,13.27,,15.43,,,2.90,J220310-215031,232.9,,,0.16,
J220310.6-194544,330.79455,-19.762355,44.8,0.5,6.98,,15.00,,,5.07,,,,,,
J220311.5-203242,330.798135,-20.545148,41.4,0.4,10.23,,15.13,,,3.42,J220312-203234,101.8,,,0.48,
J220313.1-221939,330.80468,-22.327728,132.4,0.3,19.99,,15.58,,,2.42,J220313-221938,497.8,,,0.11,
J220319.3-205223,330.83062,-20.873122,45.0,0.4,14.94,,15.23,,,2.35,J220320-205221,195.8,,,0.14,
J220345.3-202638,330.938751,-20.443929,39.6,0.4,7.38,,15.24,,,4.71,J220345-202627,204.3,,,0.00,
J220345.5-194941,330.939748,-19.828293,48.7,0.6,6.28,,15.14,,,5.70,J220345-194922,163.9,,,0.15,
J220402.4-212653,331.010277,-21.448263,278.8,0.5,62.47,,15.52,,,0.67,J220403-212651,761.3,,,0.04,
J220416.3-205655,331.0682,-20.94881,64.3,0.4,15.62,,15.46,,,2.41,J220417-205650,248.5,,,0.00,
J220419.0-195918,331.07939,-19.988346,88.8,0.5,9.79,,15.29,,,3.63,,,,,,
J220420.5-201751,331.085704,-20.297635,20.9,0.5,5.32,,15.35,,,7.14,,,,,,
J220452.3-203729,331.218265,-20.624862,115.4,0.4,16.05,,15.53,,,2.53,J220452-203724,461.6,0.14,0.03,,
J220515.9-214056,331.316353,-21.682399,46.5,0.3,6.28,,15.85,,,7.28,,,,,,
J220716.1-200328,331.817195,-20.058041,1320.1,1.4,41.66,,15.99,,,1.15,J220716-200320,6871.8,0.54,0.03,,


==> anc/cat_ASKAP_IPS_823MHz_20260403_submitted.vot <==
<?xml version="1.0" encoding="utf-8"?>
<!-- Produced with astropy.io.votable version 6.1.7
     http://www.astropy.org/ -->
<VOTABLE version="1.4" xmlns="http://www.ivoa.net/xml/VOTable/v1.3" xmlns:xsi="http://www.w3.org/2001/XMLSchema-instance" xsi:schemaLocation="http://www.ivoa.net/xml/VOTable/v1.3 http://www.ivoa.net/xml/VOTable/VOTable-1.4.xsd">
 <RESOURCE type="results">
  <TABLE>
   <FIELD ID="RACS-low_name" arraysize="16" datatype="char" name="RACS-low_name">
    <DESCRIPTION>
     RACS Low DR1 name for the source
    </DESCRIPTION>
   </FIELD>
   <FIELD ID="RA" datatype="double" name="RA" unit="deg">
    <DESCRIPTION>
     (deg, J2000) Right Ascension from RACS Low DR1
    </DESCRIPTION>
   </FIELD>
   <FIELD ID="Dec" datatype="double" name="Dec" unit="deg">
    <DESCRIPTION>
     (deg, J2000) Declination from RACS Low DR1
    </DESCRIPTION>
   </FIELD>
   <FIELD ID="S_888" datatype="double" name="S_888" unit="mJy.beam-1">
    <DESCRIPTION>
     (mJy/beam) Peak flux density for the source from RACS Low DR1
    </DESCRIPTION>
   </FIELD>
   <FIELD ID="err_S_888" datatype="float" name="err_S_888" unit="mJy.beam-1">
    <DESCRIPTION>
     (mJy/beam) Uncertainty in peak flux density for the source from
     RACS Low DR1
    </DESCRIPTION>
   </FIELD>
   <FIELD ID="SN_std" datatype="float" name="SN_std">
    <DESCRIPTION>
     Signal-to-noise ratio for the source in our standard image
    </DESCRIPTION>
   </FIELD>
   <FIELD ID="SN_var" datatype="float" name="SN_var">
    <DESCRIPTION>
     Signal-to-noise ratio for the source in our variability image
    </DESCRIPTION>
   </FIELD>
   <FIELD ID="Sol_el" datatype="float" name="Sol_el" unit="deg">
    <DESCRIPTION>
     (deg) Solar elongation of the source
    </DESCRIPTION>
   </FIELD>
   <FIELD ID="NSI_ASKAP" datatype="float" name="NSI_ASKAP">
    <DESCRIPTION>
     ASKAP Normalised scintillation (NSI) index of the source
    </DESCRIPTION>
   </FIELD>
   <FIELD ID="err_NSI_ASKAP" datatype="float" name="err_NSI_ASKAP">
    <DESCRIPTION>
     Uncertainty in the ASKAP NSI of the source
    </DESCRIPTION>
   </FIELD>
   <FIELD ID="ul_NSI_ASKAP" datatype="double" name="ul_NSI_ASKAP">
    <DESCRIPTION>
     5-sigma upper limit for ASKAP NSI of the source
    </DESCRIPTION>
   </FIELD>
   <FIELD ID="GLEAM_name" arraysize="14" datatype="char" name="GLEAM_name">
    <DESCRIPTION>
     GLEAM name of the MWA IPS counterpart for the source
    </DESCRIPTION>
   </FIELD>
   <FIELD ID="S_162" datatype="double" name="S_162" unit="mJy.beam-1">
    <DESCRIPTION>
     (mJy/beam) 162 MHz flux density of the MWA IPS counterpart of the
     source
    </DESCRIPTION>
   </FIELD>
   <FIELD ID="NSI_162" datatype="float" name="NSI_162">
    <DESCRIPTION>
     MWA NSI (at 162 MHz) of the MWA IPS counterpart of the source
    </DESCRIPTION>
   </FIELD>
   <FIELD ID="err_NSI_162" datatype="float" name="err_NSI_162">
    <DESCRIPTION>
     Uncertainty in MWA NSI (at 162 MHz) of the MWA IPS counterpart of
     the source
    </DESCRIPTION>
   </FIELD>
   <FIELD ID="ul_NSI_162" datatype="float" name="ul_NSI_162">
    <DESCRIPTION>
     Upper limit for MWA NSI (at 162 MHz) of the MWA IPS counterpart
     of the source
    </DESCRIPTION>
   </FIELD>
   <FIELD ID="alpha_compact" datatype="double" name="alpha_compact">
    <DESCRIPTION>
     Spectral index of the compact component (calculated using compact
     fluxes of the ASKAP IPS source at 823 MHz and it's counterpart at
     162 MHz)
    </DESCRIPTION>
   </FIELD>
   <DATA>
    <TABLEDATA>
     <TR>
      <TD>J212424.0-204706</TD>
      <TD>321.100242</TD>
      <TD>-20.785213</TD>
      <TD>37.398</TD>
      <TD>0.364</TD>
      <TD>5.845246</TD>
      <TD/>
      <TD>6.7138968</TD>
      <TD/>
      <TD/>
      <TD>0.8160916716168307</TD>
      <TD>J212423-204710</TD>
      <TD>179.97103929519653</TD>
      <TD/>
      <TD/>
      <TD>0</TD>
      <TD/>
     </TR>
     <TR>
      <TD>J212432.1-203836</TD>
      <TD>321.133754</TD>
      <TD>-20.643433</TD>
      <TD>116.777</TD>
      <TD>0.372</TD>
      <TD>12.589217</TD>
      <TD/>
      <TD>6.6642103</TD>
      <TD/>
      <TD/>
      <TD>0.4043574528093513</TD>
      <TD>J212432-203834</TD>
      <TD>476.56145691871643</TD>
      <TD/>
      <TD/>
      <TD>0.09371162</TD>
      <TD/>
     </TR>
     <TR>
      <TD>J212545.7-211406</TD>
      <TD>321.440688</TD>
      <TD>-21.235206</TD>
      <TD>40.726</TD>
      <TD>0.307</TD>
      <TD>7.421941</TD>
      <TD/>
      <TD>7.228862</TD>
      <TD/>
      <TD/>
      <TD>0.6487441437207766</TD>
      <TD>J212545-211407</TD>
      <TD>134.97544825077057</TD>
      <TD/>
      <TD/>
      <TD>0.40196553</TD>
      <TD/>
     </TR>
     <TR>
      <TD>J212624.8-214943</TD>
      <TD>321.603659</TD>
      <TD>-21.82869</TD>
      <TD>163.963</TD>
      <TD>0.319</TD>
      <TD>22.522915</TD>
      <TD/>
      <TD>7.7052083</TD>
      <TD/>
      <TD/>
      <TD>0.2974068474495061</TD>
      <TD>J212624-214942</TD>
      <TD>840.9094214439392</TD>
      <TD>0.3265274</TD>
      <TD>0.020493586</TD>
      <TD/>
      <TD/>
     </TR>
     <TR>
      <TD>J212641.5-220728</TD>
      <TD>321.672972</TD>
      <TD>-22.1246</TD>
      <TD>44.758</TD>
      <TD>0.376</TD>
      <TD>5.5177255</TD>
      <TD/>
      <TD>7.941015</TD>
      <TD/>
      <TD/>
      <TD>1.4270086167262115</TD>
      <TD>J212641-220726</TD>
      <TD>246.9443827867508</TD>
      <TD>0.68085593</TD>
      <TD>0.05218341</TD>
      <TD/>
      <TD/>
     </TR>
     <TR>
      <TD>J212648.4-202025</TD>
      <TD>321.701889</TD>
      <TD>-20.34052</TD>
      <TD>59.649</TD>
      <TD>0.301</TD>
      <TD>8.523555</TD>
      <TD/>
      <TD>6.968523</TD>
      <TD/>
      <TD/>
      <TD>0.4503351666505414</TD>
      <TD>J212648-202024</TD>
      <TD>237.34401166439056</TD>
      <TD/>
      <TD/>
      <TD>0.25497293</TD>
      <TD/>
     </TR>
     <TR>
      <TD>J212658.4-195715</TD>
      <TD>321.74339</TD>
      <TD>-19.954235</TD>
      <TD>48.423</TD>
      <TD>0.335</TD>
      <TD>6.583901</TD>
      <TD/>
      <TD>6.833592</TD>
      <TD/>
      <TD/>
      <TD>0.7815295146051536</TD>
      <TD>J212657-195713</TD>
      <TD>77.60214805603027</TD>
      <TD/>
      <TD/>
      <TD>0.49745995</TD>
      <TD/>
     </TR>
     <TR>
      <TD>J212708.0-204105</TD>
      <TD>321.783572</TD>
      <TD>-20.68474</TD>
      <TD>154.745</TD>
      <TD>0.352</TD>
      <TD>24.889534</TD>
      <TD>56.389328</TD>
      <TD>7.2037063</TD>
      <TD>0.88113034</TD>
      <TD>0.070124134</TD>
      <TD/>
      <TD/>
      <TD/>
      <TD/>
      <TD/>
      <TD/>
      <TD/>
     </TR>
     <TR>
      <TD>J212719.5-195353</TD>
      <TD>321.831645</TD>
      <TD>-19.898178</TD>
      <TD>40.633</TD>
      <TD>0.379</TD>
      <TD>6.117136</TD>
      <TD/>
      <TD>6.893169</TD>
      <TD/>
      <TD/>
      <TD>0.8419106536846791</TD>
      <TD>J212719-195358</TD>
      <TD>888.0797028541565</TD>
      <TD/>
      <TD/>
      <TD>0</TD>
      <TD/>
     </TR>
     <TR>
      <TD>J212720.3-211004</TD>
      <TD>321.834981</TD>
      <TD>-21.167881</TD>
      <TD>40.631</TD>
      <TD>0.314</TD>
      <TD>7.1185327</TD>
      <TD/>
      <TD>7.500166</TD>
      <TD/>
      <TD/>
      <TD>0.6370908776414163</TD>
      <TD>J212720-211004</TD>
      <TD>355.99061846733093</TD>
      <TD>0.19785461</TD>
      <TD>0.04269565</TD>
      <TD/>
      <TD/>
     </TR>
     <TR>
      <TD>J212730.3-211753</TD>
      <TD>321.876543</TD>
      <TD>-21.298258</TD>
      <TD>28.254</TD>
      <TD>0.351</TD>
      <TD>5.757404</TD>
      <TD/>
      <TD>7.602689</TD>
      <TD/>
      <TD/>
      <TD>0.8537397911934914</TD>
      <TD/>
      <TD/>
      <TD/>
      <TD/>
      <TD/>
      <TD/>
     </TR>
     <TR>
      <TD>J212739.1-184403</TD>
      <TD>321.913103</TD>
      <TD>-18.734181</TD>
      <TD>138.57</TD>
      <TD>0.45</TD>
      <TD>7.375462</TD>
      <TD/>
      <TD>6.5746636</TD>
      <TD/>
      <TD/>
      <TD>0.6915088278467006</TD>
      <TD>J212739-184359</TD>
      <TD>599.9606251716614</TD>
      <TD>0.3996659</TD>
      <TD>0.026616907</TD>
      <TD/>
      <TD/>
     </TR>
     <TR>
      <TD>J212757.8-191858</TD>
      <TD>321.990948</TD>
      <TD>-19.316121</TD>
      <TD>158.176</TD>
      <TD>0.391</TD>
      <TD>17.14569</TD>
      <TD/>
      <TD>6.8135777</TD>
      <TD/>
      <TD/>
      <TD>0.27677201130018003</TD>
      <TD>J212758-191851</TD>
      <TD>609.576404094696</TD>
      <TD>0.30188</TD>
      <TD>0.021027572</TD>
      <TD/>
      <TD/>
     </TR>
     <TR>
      <TD>J212759.8-213351</TD>
      <TD>321.999428</TD>
      <TD>-21.56429</TD>
      <TD>205.199</TD>
      <TD>0.336</TD>
      <TD>42.612236</TD>
      <TD>40.216923</TD>
      <TD>7.845253</TD>
      <TD>0.53441024</TD>
      <TD>0.055660054</TD>
      <TD/>
      <TD>J212759-213351</TD>
      <TD>415.3400957584381</TD>
      <TD>0.6082093</TD>
      <TD>0.038152713</TD>
      <TD/>
      <TD>-0.49046950721096305</TD>
     </TR>
     <TR>
      <TD>J212800.1-191645</TD>
      <TD>322.00074</TD>
      <TD>-19.279395</TD>
      <TD>45.85</TD>
      <TD>0.387</TD>
      <TD>6.260326</TD>
      <TD/>
      <TD>6.807485</TD>
      <TD/>
      <TD/>
      <TD>0.7576905993541091</TD>
      <TD/>
      <TD/>
      <TD/>
      <TD/>
      <TD/>
      <TD/>
     </TR>
     <TR>
      <TD>J212800.5-204156</TD>
      <TD>322.00232</TD>
      <TD>-20.699102</TD>
      <TD>77.895</TD>
      <TD>0.459</TD>
      <TD>15.249592</TD>
      <TD/>
      <TD>7.3933473</TD>
      <TD/>
      <TD/>
      <TD>0.27236572033717693</TD>
      <TD>J212800-204156</TD>
      <TD>603.8292050361633</TD>
      <TD/>
      <TD/>
      <TD>0</TD>
      <TD/>
     </TR>
     <TR>
      <TD>J212805.5-232944</TD>
      <TD>322.022934</TD>
      <TD>-23.495761</TD>
      <TD>1093.658</TD>
      <TD>1.001</TD>
      <TD>49.360386</TD>
      <TD>48.17975</TD>
      <TD>9.101896</TD>
      <TD>0.98100066</TD>
      <TD>0.0607965</TD>
      <TD/>
      <TD>J212805-232944</TD>
      <TD>3228.933334350586</TD>
      <TD>1.0369545</TD>
      <TD>0.0632134</TD>
      <TD/>
      <TD>-0.6689258686850956</TD>
     </TR>
     <TR>
      <TD>J212809.6-185419</TD>
      <TD>322.040115</TD>
      <TD>-18.905469</TD>
      <TD>124.968</TD>
      <TD>0.464</TD>
      <TD>10.809707</TD>
      <TD/>
      <TD>6.733802</TD>
      <TD/>
      <TD/>
      <TD>0.45682884995271666</TD>
      <TD>J212809-185421</TD>
      <TD>800.897479057312</TD>
      <TD/>
      <TD/>
      <TD>0.013276904</TD>
      <TD/>
     </TR>
     <TR>
      <TD>J212814.6-212050</TD>
      <TD>322.061167</TD>
      <TD>-21.347329</TD>
      <TD>36.725</TD>
      <TD>0.342</TD>
      <TD>7.774489</TD>
      <TD/>
      <TD>7.766296</TD>
      <TD/>
      <TD/>
      <TD>0.6479168590321479</TD>
      <TD>J212814-212053</TD>
      <TD>165.25979340076447</TD>
      <TD/>
      <TD/>
      <TD>0.28999418</TD>
      <TD/>
     </TR>
     <TR>
      <TD>J212817.3-200525</TD>
      <TD>322.072379</TD>
      <TD>-20.090467</TD>
      <TD>20.787</TD>
      <TD>0.374</TD>
      <TD>5.504734</TD>
      <TD/>
      <TD>7.170384</TD>
      <TD/>
      <TD/>
      <TD>0.9102470595616549</TD>
      <TD/>
      <TD/>
      <TD/>
      <TD/>
      <TD/>
      <TD/>
     </TR>
     <TR>
      <TD>J212822.0-201029</TD>
      <TD>322.09168</TD>
      <TD>-20.174736</TD>
      <TD>36.46</TD>
      <TD>0.392</TD>
      <TD>6.3568735</TD>
      <TD/>
      <TD>7.223569</TD>
      <TD/>
      <TD/>
      <TD>0.7168186124078233</TD>
      <TD/>
      <TD/>
      <TD/>
      <TD/>
      <TD/>
      <TD/>
     </TR>
     <TR>
      <TD>J212822.9-235635</TD>
      <TD>322.09573</TD>
      <TD>-23.94321</TD>
      <TD>141.354</TD>
      <TD>0.412</TD>
      <TD>6.254647</TD>
      <TD/>
      <TD>9.467575</TD>
      <TD/>
      <TD/>
      <TD>2.6958122485257965</TD>
      <TD>J212822-235634</TD>
      <TD>565.5882358551025</TD>
      <TD>0.3565296</TD>
      <TD>0.024457738</TD>
      <TD/>
      <TD/>
     </TR>
     <TR>
      <TD>J212839.9-194152</TD>
      <TD>322.166449</TD>
      <TD>-19.698052</TD>
      <TD>101.318</TD>
      <TD>0.443</TD>
      <TD>20.204401</TD>
      <TD/>
      <TD>7.0979433</TD>
      <TD/>
      <TD/>
      <TD>0.2419634763098455</TD>
      <TD>J212840-194153</TD>
      <TD>251.8186867237091</TD>
      <TD/>
      <TD/>
      <TD>0</TD>
      <TD/>
     </TR>
     <TR>
      <TD>J212846.6-213654</TD>
      <TD>322.194217</TD>
      <TD>-21.615018</TD>
      <TD>51.273</TD>
      <TD>0.331</TD>
      <TD>13.612746</TD>
      <TD/>
      <TD>8.019987</TD>
      <TD/>
      <TD/>
      <TD>0.4562275864584445</TD>
      <TD>J212846-213655</TD>
      <TD>373.5243082046509</TD>
      <TD/>
      <TD/>
      <TD>0</TD>
      <TD/>
     </TR>
     <TR>
      <TD>J212849.8-203216</TD>
      <TD>322.207535</TD>
      <TD>-20.538045</TD>
      <TD>19.002</TD>
      <TD>0.402</TD>
      <TD>5.635001</TD>
      <TD/>
      <TD>7.485221</TD>
      <TD/>
      <TD/>
      <TD>0.7122294002890762</TD>
      <TD/>
      <TD/>
      <TD/>
      <TD/>
      <TD/>
      <TD/>
     </TR>
     <TR>
      <TD>J212850.1-212123</TD>
      <TD>322.208977</TD>
      <TD>-21.356477</TD>
      <TD>66.598</TD>
      <TD>0.414</TD>
      <TD>15.910195</TD>
      <TD/>
      <TD>7.8909926</TD>
      <TD/>
      <TD/>
      <TD>0.3261337253408878</TD>
      <TD>J212850-212122</TD>
      <TD>331.8394422531128</TD>
      <TD>0.24334243</TD>
      <TD>0.04968608</TD>
      <TD/>
      <TD/>
     </TR>
     <TR>
      <TD>J212857.5-224244</TD>
      <TD>322.239795</TD>
      <TD>-22.712374</TD>
      <TD>232.784</TD>
      <TD>0.537</TD>
      <TD>26.855165</TD>
      <TD/>
      <TD>8.71802</TD>
      <TD/>
      <TD/>
      <TD>0.3006947727698819</TD>
      <TD>J212857-224243</TD>
      <TD>1036.4967584609985</TD>
      <TD>0.37618732</TD>
      <TD>0.023053182</TD>
      <TD/>
      <TD/>
     </TR>
     <TR>
      <TD>J212902.3-184556</TD>
      <TD>322.259881</TD>
      <TD>-18.765686</TD>
      <TD>75.914</TD>
      <TD>0.412</TD>
      <TD>6.0794387</TD>
      <TD/>
      <TD>6.901584</TD>
      <TD/>
      <TD/>
      <TD>0.9175355236330734</TD>
      <TD>J212902-184558</TD>
      <TD>354.6627163887024</TD>
      <TD>0.2406944</TD>
      <TD>0.041307148</TD>
      <TD/>
      <TD/>
     </TR>
     <TR>
      <TD>J212914.5-221039</TD>
      <TD>322.310728</TD>
      <TD>-22.177703</TD>
      <TD>36.319</TD>
      <TD>0.381</TD>
      <TD>6.91294</TD>
      <TD/>
      <TD>8.438751</TD>
      <TD/>
      <TD/>
      <TD>0.759287124532295</TD>
      <TD>J212914-221042</TD>
      <TD>124.03978407382965</TD>
      <TD/>
      <TD/>
      <TD>0.23522207</TD>
      <TD/>
     </TR>
     <TR>
      <TD>J212921.4-182123</TD>
      <TD>322.339179</TD>
      <TD>-18.356435</TD>
      <TD>1333.169</TD>
      <TD>0.832</TD>
      <TD>64.969864</TD>
      <TD>121.65109</TD>
      <TD>6.886739</TD>
      <TD>0.7148166</TD>
      <TD>0.026073208</TD>
      <TD/>
      <TD>J212921-182125</TD>
      <TD>798.9514470100403</TD>
      <TD>0.72660923</TD>
      <TD>0.04564636</TD>
      <TD/>
      <TD>0.2913237471346357</TD>
     </TR>
     <TR>
      <TD>J212933.2-183849</TD>
      <TD>322.388345</TD>
      <TD>-18.647063</TD>
      <TD>135.497</TD>
      <TD>0.442</TD>
      <TD>17.303442</TD>
      <TD/>
      <TD>6.992668</TD>
      <TD/>
      <TD/>
      <TD>0.354133884781371</TD>
      <TD>J212933-183850</TD>
      <TD>1040.0829315185547</TD>
      <TD/>
      <TD/>
      <TD>0</TD>
      <TD/>
     </TR>
     <TR>
      <TD>J212936.6-211138</TD>
      <TD>322.402584</TD>
      <TD>-21.193979</TD>
      <TD>206.026</TD>
      <TD>0.541</TD>
      <TD>46.401825</TD>
      <TD/>
      <TD>7.9643655</TD>
      <TD/>
      <TD/>
      <TD>0.09956865569335667</TD>
      <TD>J212937-211145</TD>
      <TD>766.4779424667358</TD>
      <TD/>
      <TD/>
      <TD>0.060534537</TD>
      <TD/>
     </TR>
     <TR>
      <TD>J212937.1-224828</TD>
      <TD>322.404881</TD>
      <TD>-22.807968</TD>
      <TD>769.161</TD>
      <TD>0.855</TD>
      <TD>106.694725</TD>
      <TD>13.001569</TD>
      <TD>8.897323</TD>
      <TD>0.12634654</TD>
      <TD>0.08986923</TD>
      <TD/>
      <TD>J212937-224828</TD>
      <TD>4685.74857711792</TD>
      <TD>0.17135797</TD>
      <TD>0.010244243</TD>
      <TD/>
      <TD>-1.2411763759709986</TD>
     </TR>
     <TR>
      <TD>J212938.2-233250</TD>
      <TD>322.409431</TD>
      <TD>-23.547465</TD>
      <TD>48.331</TD>
      <TD>0.382</TD>
      <TD>6.8094645</TD>
      <TD/>
      <TD>9.391275</TD>
      <TD/>
      <TD/>
      <TD>2.129703641066518</TD>
      <TD>J212938-233250</TD>
      <TD>278.67022156715393</TD>
      <TD/>
      <TD/>
      <TD>0.12782481</TD>
      <TD/>
     </TR>
     <TR>
      <TD>J212940.0-221545</TD>
      <TD>322.416701</TD>
      <TD>-22.262694</TD>
      <TD>17.192</TD>
      <TD>0.432</TD>
      <TD>6.320947</TD>
      <TD/>
      <TD>8.569063</TD>
      <TD/>
      <TD/>
      <TD>0.9077851347986216</TD>
      <TD/>
      <TD/>
      <TD/>
      <TD/>
      <TD/>
      <TD/>
     </TR>
     <TR>
      <TD>J212940.2-230942</TD>
      <TD>322.41784</TD>
      <TD>-23.16168</TD>
      <TD>64.615</TD>
      <TD>0.463</TD>
      <TD>6.778447</TD>
      <TD/>
      <TD>9.138466</TD>
      <TD/>
      <TD/>
      <TD>1.0298879942905683</TD>
      <TD>J212939-230940</TD>
      <TD>109.12145674228668</TD>
      <TD>0.7039497</TD>
      <TD>0.17822635</TD>
      <TD/>
      <TD/>
     </TR>
     <TR>
      <TD>J212955.6-223731</TD>
      <TD>322.481962</TD>
      <TD>-22.625294</TD>
      <TD>26.767</TD>
      <TD>0.571</TD>
      <TD>5.6965117</TD>
      <TD/>
      <TD>8.836563</TD>
      <TD/>
      <TD/>
      <TD>1.143147954167787</TD>
      <TD/>
      <TD/>
      <TD/>
      <TD/>
      <TD/>
      <TD/>
     </TR>
     <TR>
      <TD>J212957.0-211843</TD>
      <TD>322.487577</TD>
      <TD>-21.31208</TD>
      <TD>131.604</TD>
      <TD>0.564</TD>
      <TD>19.441181</TD>
      <TD/>
      <TD>8.086514</TD>
      <TD/>
      <TD/>
      <TD>0.30482871419371776</TD>
      <TD>J212956-211846</TD>
      <TD>1044.9473857879639</TD>
      <TD/>
      <TD/>
      <TD>0.052103437</TD>
      <TD/>
     </TR>
     <TR>
      <TD>J213001.4-212537</TD>
      <TD>322.50586</TD>
      <TD>-21.427071</TD>
      <TD>36.64</TD>
      <TD>0.471</TD>
      <TD>12.320149</TD>
      <TD/>
      <TD>8.16277</TD>
      <TD/>
      <TD/>
      <TD>0.44957409357315253</TD>
      <TD/>
      <TD/>
      <TD/>
      <TD/>
      <TD/>
      <TD/>
     </TR>
     <TR>
      <TD>J213003.4-212335</TD>
      <TD>322.514559</TD>
      <TD>-21.393322</TD>
      <TD>56.948</TD>
      <TD>0.493</TD>
      <TD>16.205038</TD>
      <TD/>
      <TD>8.154906</TD>
      <TD/>
      <TD/>
      <TD>0.3446276499800942</TD>
      <TD/>
      <TD/>
      <TD/>
      <TD/>
      <TD/>
      <TD/>
     </TR>
     <TR>
      <TD>J213003.8-195224</TD>
      <TD>322.515862</TD>
      <TD>-19.873526</TD>
      <TD>8.523</TD>
      <TD>0.485</TD>
      <TD>5.882639</TD>
      <TD/>
      <TD>7.4695396</TD>
      <TD/>
      <TD/>
      <TD>0.8642299789480619</TD>
      <TD/>
      <TD/>
      <TD/>
      <TD/>
      <TD/>
      <TD/>
     </TR>
     <TR>
      <TD>J213015.2-233318</TD>
      <TD>322.563381</TD>
      <TD>-23.555004</TD>
      <TD>41.172</TD>
      <TD>0.346</TD>
      <TD>5.494934</TD>
      <TD/>
      <TD>9.503938</TD>
      <TD/>
      <TD/>
      <TD>2.426594861329867</TD>
      <TD/>
      <TD/>
      <TD/>
      <TD/>
      <TD/>
      <TD/>
     </TR>
     <TR>
      <TD>J213027.3-190121</TD>
      <TD>322.613852</TD>
      <TD>-19.022618</TD>
      <TD>31.716</TD>
      <TD>0.401</TD>
      <TD>6.5894914</TD>
      <TD/>
      <TD>7.289936</TD>
      <TD/>
      <TD/>
      <TD>0.8576026888214321</TD>
      <TD>J213026-190126</TD>
      <TD>114.60856348276138</TD>
      <TD/>
      <TD/>
      <TD>0.43325222</TD>
      <TD/>
     </TR>
     <TR>
      <TD>J213038.1-230518</TD>
      <TD>322.65906</TD>
      <TD>-23.088545</TD>
      <TD>50.527</TD>
      <TD>0.378</TD>
      <TD>10.110426</TD>
      <TD/>
      <TD>9.257268</TD>
      <TD/>
      <TD/>
      <TD>0.8312474240148637</TD>
      <TD>J213038-230517</TD>
      <TD>202.88977026939392</TD>
      <TD>0.4993773</TD>
      <TD>0.08656999</TD>
      <TD/>
      <TD/>
     </TR>
     <TR>
      <TD>J213053.2-195735</TD>
      <TD>322.721741</TD>
      <TD>-19.959993</TD>
      <TD>28.309</TD>
      <TD>0.473</TD>
      <TD>8.253569</TD>
      <TD/>
      <TD>7.6828914</TD>
      <TD/>
      <TD/>
      <TD>0.607259935837337</TD>
      <TD>J213053-195736</TD>
      <TD>131.92519545555115</TD>
      <TD/>
      <TD/>
      <TD>0.30473316</TD>
      <TD/>
     </TR>
     <TR>
      <TD>J213059.9-190637</TD>
      <TD>322.749845</TD>
      <TD>-19.110307</TD>
      <TD>319.669</TD>
      <TD>0.47</TD>
      <TD>64.54053</TD>
      <TD>14.098256</TD>
      <TD>7.4348655</TD>
      <TD>0.15435919</TD>
      <TD>0.067800604</TD>
      <TD/>
      <TD>J213059-190638</TD>
      <TD>1110.40461063385</TD>
      <TD>0.32079753</TD>
      <TD>0.019573286</TD>
      <TD/>
      <TD>-1.1618373774336945</TD>
     </TR>
     <TR>
      <TD>J213101.4-203656</TD>
      <TD>322.756002</TD>
      <TD>-20.615579</TD>
      <TD>2973.497</TD>
      <TD>1.983</TD>
      <TD>377.67682</TD>
      <TD>250.5384</TD>
      <TD>7.9757905</TD>
      <TD>0.3178428</TD>
      <TD>0.009096746</TD>
      <TD/>
      <TD>J213101-203658</TD>
      <TD>11409.802436828613</TD>
      <TD>0.46769077</TD>
      <TD>0.02776216</TD>
      <TD/>
      <TD>-1.0174030398241238</TD>
     </TR>
     <TR>
      <TD>J213118.2-182422</TD>
      <TD>322.825966</TD>
      <TD>-18.406244</TD>
      <TD>64.29</TD>
      <TD>0.411</TD>
      <TD>6.6777973</TD>
      <TD/>
      <TD>7.3516808</TD>
      <TD/>
      <TD/>
      <TD>0.7364845820663961</TD>
      <TD>J213118-182419</TD>
      <TD>345.8496034145355</TD>
      <TD/>
      <TD/>
      <TD>0.030903127</TD>
      <TD/>
     </TR>
     <TR>
      <TD>J213128.4-213555</TD>
      <TD>322.868539</TD>
      <TD>-21.598793</TD>
      <TD>17.644</TD>
      <TD>0.449</TD>
      <TD>5.56932</TD>
      <TD/>
      <TD>8.543032</TD>
      <TD/>
      <TD/>
      <TD>1.0368311365639389</TD>
      <TD>J213128-213556</TD>
      <TD>202.9953896999359</TD>
      <TD/>
      <TD/>
      <TD>0.057707444</TD>
      <TD/>
     </TR>
     <TR>
      <TD>J213134.5-212000</TD>
      <TD>322.8939</TD>
      <TD>-21.333434</TD>
      <TD>30.245</TD>
      <TD>0.556</TD>
      <TD>9.327336</TD>
      <TD>8.232832</TD>
      <TD>8.425879</TD>
      <TD>0.7486142</TD>
      <TD>0.25107473</TD>
      <TD/>
      <TD>J213133-211951</TD>
      <TD>97.99189865589142</TD>
      <TD>0.85193026</TD>
      <TD>0.15010051</TD>
      <TD/>
      <TD>-0.7669294133445036</TD>
     </TR>
     <TR>
      <TD>J213136.6-210947</TD>
      <TD>322.902863</TD>
      <TD>-21.163274</TD>
      <TD>23.635</TD>
      <TD>0.813</TD>
      <TD>7.6356955</TD>
      <TD/>
      <TD>8.347423</TD>
      <TD/>
      <TD/>
      <TD>0.6202538116537295</TD>
      <TD>J213136-210948</TD>
      <TD>128.60284745693207</TD>
      <TD/>
      <TD/>
      <TD>0.26184797</TD>
      <TD/>
     </TR>
     <TR>
      <TD>J213141.8-223539</TD>
      <TD>322.92443</TD>
      <TD>-22.5943</TD>
      <TD>57.909</TD>
      <TD>0.438</TD>
      <TD>12.522639</TD>
      <TD/>
      <TD>9.141685</TD>
      <TD/>
      <TD/>
      <TD>0.45464306025731466</TD>
      <TD>J213141-223539</TD>
      <TD>310.02500653266907</TD>
      <TD/>
      <TD/>
      <TD>0</TD>
      <TD/>
     </TR>
     <TR>
      <TD>J213144.6-174033</TD>
      <TD>322.935851</TD>
      <TD>-17.676019</TD>
      <TD>200.982</TD>
      <TD>0.425</TD>
      <TD>7.4557767</TD>
      <TD/>
      <TD>7.363036</TD>
      <TD/>
      <TD/>
      <TD>0.7714283530762959</TD>
      <TD>J213144-174036</TD>
      <TD>747.8812336921692</TD>
      <TD>0.35974503</TD>
      <TD>0.023529686</TD>
      <TD/>
      <TD/>
     </TR>
     <TR>
      <TD>J213146.0-221832</TD>
      <TD>322.942052</TD>
      <TD>-22.309166</TD>
      <TD>21.426</TD>
      <TD>0.37</TD>
      <TD>7.005258</TD>
      <TD/>
      <TD>8.984244</TD>
      <TD/>
      <TD/>
      <TD>1.259822194383035</TD>
      <TD/>
      <TD/>
      <TD/>
      <TD/>
      <TD/>
      <TD/>
     </TR>
     <TR>
      <TD>J213153.3-221102</TD>
      <TD>322.972376</TD>
      <TD>-22.184104</TD>
      <TD>150.416</TD>
      <TD>0.41</TD>
      <TD>51.722763</TD>
      <TD/>
      <TD>8.941602</TD>
      <TD/>
      <TD/>
      <TD>0.1815114448509795</TD>
      <TD>J213153-221102</TD>
      <TD>450.5455195903778</TD>
      <TD>0.15282235</TD>
      <TD>0.039054718</TD>
      <TD/>
      <TD/>
     </TR>
     <TR>
      <TD>J213154.3-230827</TD>
      <TD>322.976505</TD>
      <TD>-23.140914</TD>
      <TD>153.569</TD>
      <TD>0.39</TD>
      <TD>43.72111</TD>
      <TD/>
      <TD>9.519069</TD>
      <TD/>
      <TD/>
      <TD>0.2670588115714999</TD>
      <TD>J213154-230827</TD>
      <TD>574.9224424362183</TD>
      <TD>0.20365146</TD>
      <TD>0.023281012</TD>
      <TD/>
      <TD/>
     </TR>
     <TR>
      <TD>J213159.5-201249</TD>
      <TD>322.997941</TD>
      <TD>-20.21386</TD>
      <TD>19.555</TD>
      <TD>0.547</TD>
      <TD>5.818097</TD>
      <TD/>
      <TD>8.015647</TD>
      <TD/>
      <TD/>
      <TD>0.7817177465905115</TD>
      <TD/>
      <TD/>
      <TD/>
      <TD/>
      <TD/>
      <TD/>
     </TR>
     <TR>
      <TD>J213205.5-230302</TD>
      <TD>323.023163</TD>
      <TD>-23.050614</TD>
      <TD>48.808</TD>
      <TD>0.358</TD>
      <TD>10.284013</TD>
      <TD/>
      <TD>9.490387</TD>
      <TD/>
      <TD/>
      <TD>0.9366901969584273</TD>
      <TD/>
      <TD/>
      <TD/>
      <TD/>
      <TD/>
      <TD/>
     </TR>
     <TR>
      <TD>J213210.0-222936</TD>
      <TD>323.041731</TD>
      <TD>-22.493387</TD>
      <TD>139.559</TD>
      <TD>0.397</TD>
      <TD>43.80577</TD>
      <TD/>
      <TD>9.170004</TD>
      <TD/>
      <TD/>
      <TD>0.1671249476362964</TD>
      <TD>J213209-222937</TD>
      <TD>543.5622334480286</TD>
      <TD/>
      <TD/>
      <TD>0</TD>
      <TD/>
     </TR>
     <TR>
      <TD>J213214.4-203552</TD>
      <TD>323.060289</TD>
      <TD>-20.59788</TD>
      <TD>20.676</TD>
      <TD>0.63</TD>
      <TD>6.0215025</TD>
      <TD/>
      <TD>8.223958</TD>
      <TD/>
      <TD/>
      <TD>0.840523905043734</TD>
      <TD/>
      <TD/>
      <TD/>
      <TD/>
      <TD/>
      <TD/>
     </TR>
     <TR>
      <TD>J213218.8-213318</TD>
      <TD>323.078346</TD>
      <TD>-21.55523</TD>
      <TD>35.211</TD>
      <TD>0.607</TD>
      <TD>9.007894</TD>
      <TD/>
      <TD>8.685741</TD>
      <TD/>
      <TD/>
      <TD>0.5901739637516392</TD>
      <TD>J213219-213320</TD>
      <TD>202.28880643844604</TD>
      <TD/>
      <TD/>
      <TD>0.18260832</TD>
      <TD/>
     </TR>
     <TR>
      <TD>J213220.9-200343</TD>
      <TD>323.087248</TD>
      <TD>-20.062062</TD>
      <TD>23.554</TD>
      <TD>0.394</TD>
      <TD>6.672582</TD>
      <TD/>
      <TD>8.0387535</TD>
      <TD/>
      <TD/>
      <TD>0.6893540103638877</TD>
      <TD/>
      <TD/>
      <TD/>
      <TD/>
      <TD/>
      <TD/>
     </TR>
     <TR>
      <TD>J213223.7-230537</TD>
      <TD>323.098985</TD>
      <TD>-23.093807</TD>
      <TD>15.385</TD>
      <TD>0.375</TD>
      <TD>6.2957344</TD>
      <TD/>
      <TD>9.572934</TD>
      <TD/>
      <TD/>
      <TD>2.0215014288985227</TD>
      <TD/>
      <TD/>
      <TD/>
      <TD/>
      <TD/>
      <TD/>
     </TR>
     <TR>
      <TD>J213236.6-222229</TD>
      <TD>323.15286</TD>
      <TD>-22.374862</TD>
      <TD>69.212</TD>
      <TD>0.346</TD>
      <TD>27.930075</TD>
      <TD>8.687846</TD>
      <TD>9.18609</TD>
      <TD>0.4341974</TD>
      <TD>0.14542912</TD>
      <TD/>
      <TD>J213236-222229</TD>
      <TD>288.9590859413147</TD>
      <TD>0.37888753</TD>
      <TD>0.039409656</TD>
      <TD/>
      <TD>-0.7598857960068716</TD>
     </TR>
     <TR>
      <TD>J213241.0-240345</TD>
      <TD>323.171008</TD>
      <TD>-24.06265</TD>
      <TD>47.325</TD>
      <TD>0.347</TD>
      <TD>6.0702825</TD>
      <TD/>
      <TD>10.252194</TD>
      <TD/>
      <TD/>
      <TD>2.7605936378579297</TD>
      <TD>J213243-240348</TD>
      <TD>117.34722554683685</TD>
      <TD>1.026528</TD>
      <TD>0.1447163</TD>
      <TD/>
      <TD/>
     </TR>
     <TR>
      <TD>J213242.7-233452</TD>
      <TD>323.178236</TD>
      <TD>-23.581169</TD>
      <TD>49.436</TD>
      <TD>0.316</TD>
      <TD>11.347537</TD>
      <TD/>
      <TD>9.939688</TD>
      <TD/>
      <TD/>
      <TD>0.9913319270992289</TD>
      <TD>J213242-233454</TD>
      <TD>273.3696401119232</TD>
      <TD>0.28780589</TD>
      <TD>0.062193837</TD>
      <TD/>
      <TD/>
     </TR>
     <TR>
      <TD>J213250.4-230232</TD>
      <TD>323.210089</TD>
      <TD>-23.042455</TD>
      <TD>252.826</TD>
      <TD>0.607</TD>
      <TD>65.89695</TD>
      <TD/>
      <TD>9.623296</TD>
      <TD/>
      <TD/>
      <TD>0.11329036798186798</TD>
      <TD>J213250-230232</TD>
      <TD>1355.4805517196655</TD>
      <TD/>
      <TD/>
      <TD>0</TD>
      <TD/>
     </TR>
     <TR>
      <TD>J213251.7-222651</TD>
      <TD>323.215521</TD>
      <TD>-22.447701</TD>
      <TD>16.648</TD>
      <TD>0.416</TD>
      <TD>6.5889544</TD>
      <TD/>
      <TD>9.271291</TD>
      <TD/>
      <TD/>
      <TD>1.3941629798351425</TD>
      <TD/>
      <TD/>
      <TD/>
      <TD/>
      <TD/>
      <TD/>
     </TR>
     <TR>
      <TD>J213253.7-201920</TD>
      <TD>323.223918</TD>
      <TD>-20.322488</TD>
      <TD>18.132</TD>
      <TD>0.493</TD>
      <TD>5.8954196</TD>
      <TD/>
      <TD>8.249692</TD>
      <TD/>
      <TD/>
      <TD>0.7734248744173575</TD>
      <TD/>
      <TD/>
      <TD/>
      <TD/>
      <TD/>
      <TD/>
     </TR>
     <TR>
      <TD>J213254.3-210942</TD>
      <TD>323.226367</TD>
      <TD>-21.161672</TD>
      <TD>57.629</TD>
      <TD>0.653</TD>
      <TD>8.904294</TD>
      <TD>5.638635</TD>
      <TD>8.613377</TD>
      <TD>0.643924</TD>
      <TD>0.2869235</TD>
      <TD/>
      <TD>J213254-210943</TD>
      <TD>211.87283098697662</TD>
      <TD>0.36858037</TD>
      <TD>0.060762756</TD>
      <TD/>
      <TD>-0.4373158399748031</TD>
     </TR>
     <TR>
      <TD>J213255.5-215510</TD>
      <TD>323.231278</TD>
      <TD>-21.919477</TD>
      <TD>34.656</TD>
      <TD>0.409</TD>
      <TD>16.642239</TD>
      <TD/>
      <TD>8.996896</TD>
      <TD/>
      <TD/>
      <TD>0.549829218353495</TD>
      <TD/>
      <TD/>
      <TD/>
      <TD/>
      <TD/>
      <TD/>
     </TR>
     <TR>
      <TD>J213301.2-192652</TD>
      <TD>323.255051</TD>
      <TD>-19.447892</TD>
      <TD>57.863</TD>
      <TD>0.353</TD>
      <TD>18.990122</TD>
      <TD/>
      <TD>7.987906</TD>
      <TD/>
      <TD/>
      <TD>0.2749063229681412</TD>
      <TD>J213301-192654</TD>
      <TD>256.1224102973938</TD>
      <TD/>
      <TD/>
      <TD>0</TD>
      <TD/>
     </TR>
     <TR>
      <TD>J213306.8-223850</TD>
      <TD>323.278403</TD>
      <TD>-22.647337</TD>
      <TD>25.98</TD>
      <TD>0.349</TD>
      <TD>9.189139</TD>
      <TD>10.09422</TD>
      <TD>9.437632</TD>
      <TD>1.3470137</TD>
      <TD>0.29762802</TD>
      <TD/>
      <TD/>
      <TD/>
      <TD/>
      <TD/>
      <TD/>
      <TD/>
     </TR>
     <TR>
      <TD>J213310.3-230316</TD>
      <TD>323.293054</TD>
      <TD>-23.054591</TD>
      <TD>26.414</TD>
      <TD>0.463</TD>
      <TD>6.6969905</TD>
      <TD/>
      <TD>9.690152</TD>
      <TD/>
      <TD/>
      <TD>1.060810265175535</TD>
      <TD/>
      <TD/>
      <TD/>
      <TD/>
      <TD/>
      <TD/>
     </TR>
     <TR>
      <TD>J213312.1-221925</TD>
      <TD>323.300444</TD>
      <TD>-22.323775</TD>
      <TD>6.709</TD>
      <TD>0.37</TD>
      <TD>5.9812403</TD>
      <TD/>
      <TD>9.270737</TD>
      <TD/>
      <TD/>
      <TD>1.6852392604118158</TD>
      <TD/>
      <TD/>
      <TD/>
      <TD/>
      <TD/>
      <TD/>
     </TR>
     <TR>
      <TD>J213313.9-215402</TD>
      <TD>323.308118</TD>
      <TD>-21.900614</TD>
      <TD>41.174</TD>
      <TD>0.417</TD>
      <TD>12.968196</TD>
      <TD>5.0249853</TD>
      <TD>9.045139</TD>
      <TD>0.53208745</TD>
      <TD>0.24168418</TD>
      <TD/>
      <TD>J213314-215405</TD>
      <TD>119.12699788808823</TD>
      <TD>0.95374036</TD>
      <TD>0.15403615</TD>
      <TD/>
      <TD>-0.9674330328426716</TD>
     </TR>
     <TR>
      <TD>J213319.8-224421</TD>
      <TD>323.332683</TD>
      <TD>-22.739322</TD>
      <TD>123.036</TD>
      <TD>0.364</TD>
      <TD>34.831646</TD>
      <TD>73.00094</TD>
      <TD>9.532067</TD>
      <TD>1.2873107</TD>
      <TD>0.07914123</TD>
      <TD/>
      <TD>J213319-224423</TD>
      <TD>72.61969149112701</TD>
      <TD>1.108759</TD>
      <TD>0.13199832</TD>
      <TD/>
      <TD>0.39765168254483435</TD>
     </TR>
     <TR>
      <TD>J213320.2-181051</TD>
      <TD>323.334515</TD>
      <TD>-18.181087</TD>
      <TD>105.568</TD>
      <TD>0.39</TD>
      <TD>8.500051</TD>
      <TD>9.451228</TD>
      <TD>7.793121</TD>
      <TD>0.8573525</TD>
      <TD>0.236475</TD>
      <TD/>
      <TD>J213320-181050</TD>
      <TD>174.5162159204483</TD>
      <TD>0.6503444</TD>
      <TD>0.09050782</TD>
      <TD/>
      <TD>-0.13301899600605693</TD>
     </TR>
     <TR>
      <TD>J213322.2-205625</TD>
      <TD>323.342629</TD>
      <TD>-20.940432</TD>
      <TD>37.31</TD>
      <TD>0.529</TD>
      <TD>10.696369</TD>
      <TD/>
      <TD>8.607819</TD>
      <TD/>
      <TD/>
      <TD>0.5731592781831171</TD>
      <TD>J213322-205626</TD>
      <TD>246.61493301391602</TD>
      <TD/>
      <TD/>
      <TD>0</TD>
      <TD/>
     </TR>
     <TR>
      <TD>J213323.8-223257</TD>
      <TD>323.34931</TD>
      <TD>-22.549279</TD>
      <TD>19.794</TD>
      <TD>0.363</TD>
      <TD>8.999264</TD>
      <TD/>
      <TD>9.434262</TD>
      <TD/>
      <TD/>
      <TD>1.1083609691067742</TD>
      <TD/>
      <TD/>
      <TD/>
      <TD/>
      <TD/>
      <TD/>
     </TR>
     <TR>
      <TD>J213330.5-202608</TD>
      <TD>323.377104</TD>
      <TD>-20.435617</TD>
      <TD>14.554</TD>
      <TD>0.457</TD>
      <TD>5.3567467</TD>
      <TD/>
      <TD>8.4352865</TD>
      <TD/>
      <TD/>
      <TD>1.0153906791230813</TD>
      <TD/>
      <TD/>
      <TD/>
      <TD/>
      <TD/>
      <TD/>
     </TR>
     <TR>
      <TD>J213331.7-223105</TD>
      <TD>323.382177</TD>
      <TD>-22.518246</TD>
      <TD>14.658</TD>
      <TD>0.327</TD>
      <TD>6.1240773</TD>
      <TD/>
      <TD>9.441508</TD>
      <TD/>
      <TD/>
      <TD>1.6335548310136379</TD>
      <TD/>
      <TD/>
      <TD/>
      <TD/>
      <TD/>
      <TD/>
     </TR>
     <TR>
      <TD>J213334.2-213818</TD>
      <TD>323.392862</TD>
      <TD>-21.638441</TD>
      <TD>271.667</TD>
      <TD>0.514</TD>
      <TD>80.53912</TD>
      <TD>75.94671</TD>
      <TD>8.980844</TD>
      <TD>0.69986993</TD>
      <TD>0.038394194</TD>
      <TD/>
      <TD>J213334-213819</TD>
      <TD>474.15870428085327</TD>
      <TD>0.892624</TD>
      <TD>0.05468339</TD>
      <TD/>
      <TD>-0.47034651357459567</TD>
     </TR>
     <TR>
      <TD>J213335.6-193432</TD>
      <TD>323.398406</TD>
      <TD>-19.575754</TD>
      <TD>14.772</TD>
      <TD>0.437</TD>
      <TD>6.1254</TD>
      <TD/>
      <TD>8.151887</TD>
      <TD/>
      <TD/>
      <TD>0.8379838422553271</TD>
      <TD/>
      <TD/>
      <TD/>
      <TD/>
      <TD/>
      <TD/>
     </TR>
     <TR>
      <TD>J213337.3-220532</TD>
      <TD>323.40575</TD>
      <TD>-22.092326</TD>
      <TD>17.023</TD>
      <TD>0.473</TD>
      <TD>6.4401126</TD>
      <TD/>
      <TD>9.228678</TD>
      <TD/>
      <TD/>
      <TD>1.3706306905623007</TD>
      <TD/>
      <TD/>
      <TD/>
      <TD/>
      <TD/>
      <TD/>
     </TR>
     <TR>
      <TD>J213339.0-234916</TD>
      <TD>323.412796</TD>
      <TD>-23.821358</TD>
      <TD>198.796</TD>
      <TD>0.421</TD>
      <TD>45.273468</TD>
      <TD/>
      <TD>10.257163</TD>
      <TD/>
      <TD/>
      <TD>0.28807385033338034</TD>
      <TD>J213339-234919</TD>
      <TD>645.2978253364563</TD>
      <TD>0.3828019</TD>
      <TD>0.024895007</TD>
      <TD/>
      <TD/>
     </TR>
     <TR>
      <TD>J213339.2-233349</TD>
      <TD>323.413748</TD>
      <TD>-23.563709</TD>
      <TD>16.029</TD>
      <TD>0.35</TD>
      <TD>7.117844</TD>
      <TD/>
      <TD>10.093788</TD>
      <TD/>
      <TD/>
      <TD>1.8673577706512616</TD>
      <TD>J213339-233344</TD>
      <TD>90.44984728097916</TD>
      <TD/>
      <TD/>
      <TD>0</TD>
      <TD/>
     </TR>
     <TR>
      <TD>J213339.6-191404</TD>
      <TD>323.415305</TD>
      <TD>-19.234578</TD>
      <TD>20.307</TD>
      <TD>0.372</TD>
      <TD>6.2975416</TD>
      <TD/>
      <TD>8.071465</TD>
      <TD/>
      <TD/>
      <TD>0.9343687385786226</TD>
      <TD/>
      <TD/>
      <TD/>
      <TD/>
      <TD/>
      <TD/>
     </TR>
     <TR>
      <TD>J213344.0-174208</TD>
      <TD>323.43351</TD>
      <TD>-17.702477</TD>
      <TD>103.194</TD>
      <TD>0.502</TD>
      <TD>8.487461</TD>
      <TD/>
      <TD>7.8370295</TD>
      <TD/>
      <TD/>
      <TD>0.6261219161193432</TD>
      <TD>J213343-174209</TD>
      <TD>447.08117842674255</TD>
      <TD>0.13446403</TD>
      <TD>0.035741016</TD>
      <TD/>
      <TD/>
     </TR>
     <TR>
      <TD>J213348.0-222952</TD>
      <TD>323.450329</TD>
      <TD>-22.49778</TD>
      <TD>9.914</TD>
      <TD>0.368</TD>
      <TD>7.12147</TD>
      <TD/>
      <TD>9.481769</TD>
      <TD/>
      <TD/>
      <TD>1.3381482851245685</TD>
      <TD/>
      <TD/>
      <TD/>
      <TD/>
      <TD/>
      <TD/>
     </TR>
     <TR>
      <TD>J213349.0-221442</TD>
      <TD>323.454501</TD>
      <TD>-22.245215</TD>
      <TD>137.017</TD>
      <TD>0.387</TD>
      <TD>64.73153</TD>
      <TD/>
      <TD>9.344168</TD>
      <TD/>
      <TD/>
      <TD>0.14691120742273212</TD>
      <TD>J213349-221442</TD>
      <TD>538.1683111190796</TD>
      <TD/>
      <TD/>
      <TD>0</TD>
      <TD/>
     </TR>
     <TR>
      <TD>J213349.3-172859</TD>
      <TD>323.455717</TD>
      <TD>-17.483304</TD>
      <TD>95.352</TD>
      <TD>0.472</TD>
      <TD>6.782677</TD>
      <TD/>
      <TD>7.845361</TD>
      <TD/>
      <TD/>
      <TD>0.9359919472095376</TD>
      <TD>J213349-172859</TD>
      <TD>430.1260709762573</TD>
      <TD>0.34365246</TD>
      <TD>0.027876282</TD>
      <TD/>
      <TD/>
     </TR>
     <TR>
      <TD>J213350.0-215607</TD>
      <TD>323.45871</TD>
      <TD>-21.93532</TD>
      <TD>32.276</TD>
      <TD>0.477</TD>
      <TD>14.158506</TD>
      <TD/>
      <TD>9.185223</TD>
      <TD/>
      <TD/>
      <TD>0.6484088860284757</TD>
      <TD>J213349-215606</TD>
      <TD>128.04436683654785</TD>
      <TD/>
      <TD/>
      <TD>0</TD>
      <TD/>
     </TR>
     <TR>
      <TD>J213350.2-175249</TD>
      <TD>323.459423</TD>
      <TD>-17.880536</TD>
      <TD>163.331</TD>
      <TD>0.443</TD>
      <TD>15.122419</TD>
      <TD/>
      <TD>7.873127</TD>
      <TD/>
      <TD/>
      <TD>0.3493318381968165</TD>
      <TD>J213350-175250</TD>
      <TD>1295.6421375274658</TD>
      <TD>0.056136847</TD>
      <TD>0.013462892</TD>
      <TD/>
      <TD/>
     </TR>
     <TR>
      <TD>J213352.6-192705</TD>
      <TD>323.469249</TD>
      <TD>-19.451406</TD>
      <TD>29.114</TD>
      <TD>0.433</TD>
      <TD>8.313355</TD>
      <TD/>
      <TD>8.182041</TD>
      <TD/>
      <TD/>
      <TD>0.5999289802404321</TD>
      <TD>J213352-192708</TD>
      <TD>127.16761231422424</TD>
      <TD/>
      <TD/>
      <TD>0.25399795</TD>
      <TD/>
     </TR>
     <TR>
      <TD>J213352.8-223116</TD>
      <TD>323.470376</TD>
      <TD>-22.521311</TD>
      <TD>11.368</TD>
      <TD>0.343</TD>
      <TD>7.5153737</TD>
      <TD/>
      <TD>9.509178</TD>
      <TD/>
      <TD/>
      <TD>1.271288484954976</TD>
      <TD/>
      <TD/>
      <TD/>
      <TD/>
      <TD/>
      <TD/>
     </TR>
     <TR>
      <TD>J213400.2-224255</TD>
      <TD>323.501007</TD>
      <TD>-22.715412</TD>
      <TD>25.711</TD>
      <TD>0.306</TD>
      <TD>11.560216</TD>
      <TD>6.8404727</TD>
      <TD>9.644949</TD>
      <TD>0.98656124</TD>
      <TD>0.26958358</TD>
      <TD/>
      <TD/>
      <TD/>
      <TD/>
      <TD/>
      <TD/>
      <TD/>
     </TR>
     <TR>
      <TD>J213406.2-223946</TD>
      <TD>323.526144</TD>
      <TD>-22.662795</TD>
      <TD>14.736</TD>
      <TD>0.355</TD>
      <TD>5.662044</TD>
      <TD/>
      <TD>9.633023</TD>
      <TD/>
      <TD/>
      <TD>1.7583472390747523</TD>
      <TD/>
      <TD/>
      <TD/>
      <TD/>
      <TD/>
      <TD/>
     </TR>
     <TR>
      <TD>J213407.7-232027</TD>
      <TD>323.532473</TD>
      <TD>-23.34096</TD>
      <TD>23.276</TD>
      <TD>0.332</TD>
      <TD>6.8784437</TD>
      <TD/>
      <TD>10.041055</TD>
      <TD/>
      <TD/>
      <TD>1.7460677480398743</TD>
      <TD>J213408-232032</TD>
      <TD>118.04652959108353</TD>
      <TD/>
      <TD/>
      <TD>0</TD>
      <TD/>
     </TR>
     <TR>
      <TD>J213409.2-200840</TD>
      <TD>323.53843</TD>
      <TD>-20.144485</TD>
      <TD>29.82</TD>
      <TD>0.402</TD>
      <TD>7.169055</TD>
      <TD/>
      <TD>8.4634695</TD>
      <TD/>
      <TD/>
      <TD>0.7093879201024583</TD>
      <TD>J213409-200845</TD>
      <TD>90.77862650156021</TD>
      <TD>0.83028716</TD>
      <TD>0.12386914</TD>
      <TD/>
      <TD/>
     </TR>
     <TR>
      <TD>J213411.6-173542</TD>
      <TD>323.548689</TD>
      <TD>-17.595065</TD>
      <TD>323.234</TD>
      <TD>0.575</TD>
      <TD>22.147991</TD>
      <TD>22.561136</TD>
      <TD>7.9377413</TD>
      <TD>0.66294324</TD>
      <TD>0.10113761</TD>
      <TD/>
      <TD>J213411-173543</TD>
      <TD>1011.2316608428955</TD>
      <TD>0.9362868</TD>
      <TD>0.0586274</TD>
      <TD/>
      <TD>-0.8732818593923084</TD>
     </TR>
     <TR>
      <TD>J213412.7-224025</TD>
      <TD>323.553308</TD>
      <TD>-22.67365</TD>
      <TD>23.103</TD>
      <TD>0.327</TD>
      <TD>12.572361</TD>
      <TD/>
      <TD>9.661586</TD>
      <TD/>
      <TD/>
      <TD>0.8192443157249991</TD>
      <TD>J213411-224012</TD>
      <TD>103.86408865451813</TD>
      <TD/>
      <TD/>
      <TD>0</TD>
      <TD/>
     </TR>
     <TR>
      <TD>J213415.4-191225</TD>
      <TD>323.564477</TD>
      <TD>-19.207004</TD>
      <TD>13.299</TD>
      <TD>0.417</TD>
      <TD>6.6071405</TD>
      <TD/>
      <TD>8.201819</TD>
      <TD/>
      <TD/>
      <TD>0.817612499506989</TD>
      <TD/>
      <TD/>
      <TD/>
      <TD/>
      <TD/>
      <TD/>
     </TR>
     <TR>
      <TD>J213417.0-221308</TD>
      <TD>323.571006</TD>
      <TD>-22.218961</TD>
      <TD>37.732</TD>
      <TD>0.388</TD>
      <TD>15.615232</TD>
      <TD/>
      <TD>9.424708</TD>
      <TD/>
      <TD/>
      <TD>0.5371402861758191</TD>
      <TD>J213416-221308</TD>
      <TD>146.7495858669281</TD>
      <TD/>
      <TD/>
      <TD>0.15126668</TD>
      <TD/>
     </TR>
     <TR>
      <TD>J213417.1-204414</TD>
      <TD>323.571338</TD>
      <TD>-20.737426</TD>
      <TD>17.936</TD>
      <TD>0.453</TD>
      <TD>8.381874</TD>
      <TD/>
      <TD>8.714841</TD>
      <TD/>
      <TD/>
      <TD>0.7713122285476058</TD>
      <TD/>
      <TD/>
      <TD/>
      <TD/>
      <TD/>
      <TD/>
     </TR>
     <TR>
      <TD>J213418.7-212949</TD>
      <TD>323.577937</TD>
      <TD>-21.49718</TD>
      <TD>36.336</TD>
      <TD>0.507</TD>
      <TD>11.772735</TD>
      <TD>10.413494</TD>
      <TD>9.062078</TD>
      <TD>0.81605256</TD>
      <TD>0.22739996</TD>
      <TD/>
      <TD/>
      <TD/>
      <TD/>
      <TD/>
      <TD/>
      <TD/>
     </TR>
     <TR>
      <TD>J213429.3-244308</TD>
      <TD>323.62245</TD>
      <TD>-24.719154</TD>
      <TD>241.035</TD>
      <TD>0.422</TD>
      <TD>25.341022</TD>
      <TD/>
      <TD>11.001994</TD>
      <TD/>
      <TD/>
      <TD>0.8914549248848236</TD>
      <TD>J213429-244310</TD>
      <TD>1009.4891786575317</TD>
      <TD>0.25401795</TD>
      <TD>0.016637424</TD>
      <TD/>
      <TD/>
     </TR>
     <TR>
      <TD>J213430.1-213032</TD>
      <TD>323.625506</TD>
      <TD>-21.509152</TD>
      <TD>17.699</TD>
      <TD>0.528</TD>
      <TD>7.8299556</TD>
      <TD/>
      <TD>9.106089</TD>
      <TD/>
      <TD/>
      <TD>0.8020853394342344</TD>
      <TD/>
      <TD/>
      <TD/>
      <TD/>
      <TD/>
      <TD/>
     </TR>
     <TR>
      <TD>J213437.6-235535</TD>
      <TD>323.656723</TD>
      <TD>-23.926639</TD>
      <TD>533.228</TD>
      <TD>0.744</TD>
      <TD>113.294586</TD>
      <TD>87.283104</TD>
      <TD>10.497</TD>
      <TD>0.8370561</TD>
      <TD>0.039104372</TD>
      <TD/>
      <TD>J213437-235538</TD>
      <TD>1470.4700708389282</TD>
      <TD>0.85392874</TD>
      <TD>0.052319724</TD>
      <TD/>
      <TD>-0.6079463471073305</TD>
     </TR>
     <TR>
      <TD>J213438.2-202303</TD>
      <TD>323.659323</TD>
      <TD>-20.384353</TD>
      <TD>23.243</TD>
      <TD>0.436</TD>
      <TD>5.470033</TD>
      <TD/>
      <TD>8.654375</TD>
      <TD/>
      <TD/>
      <TD>1.559743981535583</TD>
      <TD/>
      <TD/>
      <TD/>
      <TD/>
      <TD/>
      <TD/>
     </TR>
     <TR>
      <TD>J213440.0-203049</TD>
      <TD>323.66683</TD>
      <TD>-20.513662</TD>
      <TD>17.696</TD>
      <TD>0.452</TD>
      <TD>6.337706</TD>
      <TD/>
      <TD>8.710481</TD>
      <TD/>
      <TD/>
      <TD>1.186019673964253</TD>
      <TD/>
      <TD/>
      <TD/>
      <TD/>
      <TD/>
      <TD/>
     </TR>
     <TR>
      <TD>J213450.8-232621</TD>
      <TD>323.71206</TD>
      <TD>-23.439424</TD>
      <TD>23.659</TD>
      <TD>0.392</TD>
      <TD>9.471289</TD>
      <TD/>
      <TD>10.231893</TD>
      <TD/>
      <TD/>
      <TD>1.4466313849611516</TD>
      <TD/>
      <TD/>
      <TD/>
      <TD/>
      <TD/>
      <TD/>
     </TR>
     <TR>
      <TD>J213454.5-225526</TD>
      <TD>323.727461</TD>
      <TD>-22.923985</TD>
      <TD>39.076</TD>
      <TD>0.315</TD>
      <TD>21.800713</TD>
      <TD/>
      <TD>9.936527</TD>
      <TD/>
      <TD/>
      <TD>0.557942499464417</TD>
      <TD>J213454-225529</TD>
      <TD>353.5926043987274</TD>
      <TD/>
      <TD/>
      <TD>0.07654243</TD>
      <TD/>
     </TR>
     <TR>
      <TD>J213455.6-250002</TD>
      <TD>323.731967</TD>
      <TD>-25.000815</TD>
      <TD>39.512</TD>
      <TD>0.322</TD>
      <TD>5.8616457</TD>
      <TD/>
      <TD>11.267564</TD>
      <TD/>
      <TD/>
      <TD>3.8857134636414647</TD>
      <TD>J213455-250006</TD>
      <TD>164.7055447101593</TD>
      <TD/>
      <TD/>
      <TD>0</TD>
      <TD/>
     </TR>
     <TR>
      <TD>J213506.6-194943</TD>
      <TD>323.777883</TD>
      <TD>-19.828675</TD>
      <TD>28.204</TD>
      <TD>0.438</TD>
      <TD>8.427975</TD>
      <TD/>
      <TD>8.567891</TD>
      <TD/>
      <TD/>
      <TD>0.6706613788937622</TD>
      <TD>J213506-194949</TD>
      <TD>98.36769104003906</TD>
      <TD/>
      <TD/>
      <TD>0</TD>
      <TD/>
     </TR>
     <TR>
      <TD>J213511.9-234540</TD>
      <TD>323.799898</TD>
      <TD>-23.761269</TD>
      <TD>12.618</TD>
      <TD>0.376</TD>
      <TD>6.0293603</TD>
      <TD/>
      <TD>10.488324</TD>
      <TD/>
      <TD/>
      <TD>2.5687917980364223</TD>
      <TD/>
      <TD/>
      <TD/>
      <TD/>
      <TD/>
      <TD/>
     </TR>
     <TR>
      <TD>J213512.9-184737</TD>
      <TD>323.803864</TD>
      <TD>-18.793768</TD>
      <TD>43.35</TD>
      <TD>0.383</TD>
      <TD>9.918861</TD>
      <TD/>
      <TD>8.32915</TD>
      <TD/>
      <TD/>
      <TD>0.5242539072126533</TD>
      <TD>J213512-184732</TD>
      <TD>190.3110295534134</TD>
      <TD>0.56885046</TD>
      <TD>0.06615959</TD>
      <TD/>
      <TD/>
     </TR>
     <TR>
      <TD>J213516.1-193157</TD>
      <TD>323.817465</TD>
      <TD>-19.532609</TD>
      <TD>61.149</TD>
      <TD>0.383</TD>
      <TD>19.417889</TD>
      <TD/>
      <TD>8.520664</TD>
      <TD/>
      <TD/>
      <TD>0.2709658844958481</TD>
      <TD>J213516-193157</TD>
      <TD>336.7134928703308</TD>
      <TD/>
      <TD/>
      <TD>0.11848616</TD>
      <TD/>
     </TR>
     <TR>
      <TD>J213516.8-173429</TD>
      <TD>323.820021</TD>
      <TD>-17.574727</TD>
      <TD>1142.84</TD>
      <TD>0.892</TD>
      <TD>104.12776</TD>
      <TD>38.89825</TD>
      <TD>8.196031</TD>
      <TD>0.20323758</TD>
      <TD>0.041621618</TD>
      <TD/>
      <TD>J213516-173429</TD>
      <TD>4856.077671051025</TD>
      <TD>0.3126961</TD>
      <TD>0.019594202</TD>
      <TD/>
      <TD>-1.103560570133107</TD>
     </TR>
     <TR>
      <TD>J213522.1-195220</TD>
      <TD>323.842119</TD>
      <TD>-19.872324</TD>
      <TD>44.033</TD>
      <TD>0.512</TD>
      <TD>10.766738</TD>
      <TD/>
      <TD>8.642542</TD>
      <TD/>
      <TD/>
      <TD>0.5152677428597786</TD>
      <TD>J213522-195224</TD>
      <TD>197.84015417099</TD>
      <TD/>
      <TD/>
      <TD>0.083247155</TD>
      <TD/>
     </TR>
     <TR>
      <TD>J213525.5-220916</TD>
      <TD>323.856575</TD>
      <TD>-22.154597</TD>
      <TD>10.724</TD>
      <TD>0.344</TD>
      <TD>6.1196327</TD>
      <TD/>
      <TD>9.615211</TD>
      <TD/>
      <TD/>
      <TD>1.6159953343674622</TD>
      <TD/>
      <TD/>
      <TD/>
      <TD/>
      <TD/>
      <TD/>
     </TR>
     <TR>
      <TD>J213527.6-200947</TD>
      <TD>323.865059</TD>
      <TD>-20.163096</TD>
      <TD>68.238</TD>
      <TD>0.509</TD>
      <TD>17.362194</TD>
      <TD/>
      <TD>8.756652</TD>
      <TD/>
      <TD/>
      <TD>0.49317608742725644</TD>
      <TD>J213527-200949</TD>
      <TD>498.8645911216736</TD>
      <TD/>
      <TD/>
      <TD>0.019122845</TD>
      <TD/>
     </TR>
     <TR>
      <TD>J213529.5-231550</TD>
      <TD>323.873321</TD>
      <TD>-23.263945</TD>
      <TD>14.927</TD>
      <TD>0.354</TD>
      <TD>7.2713337</TD>
      <TD/>
      <TD>10.244293</TD>
      <TD/>
      <TD/>
      <TD>1.484035081340702</TD>
      <TD/>
      <TD/>
      <TD/>
      <TD/>
      <TD/>
      <TD/>
     </TR>
     <TR>
      <TD>J213534.2-182218</TD>
      <TD>323.892743</TD>
      <TD>-18.37194</TD>
      <TD>221.912</TD>
      <TD>0.551</TD>
      <TD>8.177539</TD>
      <TD/>
      <TD>8.346754</TD>
      <TD/>
      <TD/>
      <TD>0.6371079858836727</TD>
      <TD>J213533-182220</TD>
      <TD>2000.7176399230957</TD>
      <TD/>
      <TD/>
      <TD>0.0329915</TD>
      <TD/>
     </TR>
     <TR>
      <TD>J213535.2-204545</TD>
      <TD>323.896863</TD>
      <TD>-20.76259</TD>
      <TD>36.24</TD>
      <TD>0.546</TD>
      <TD>10.753996</TD>
      <TD>6.3329673</TD>
      <TD>9.006499</TD>
      <TD>0.92685664</TD>
      <TD>0.30107543</TD>
      <TD/>
      <TD/>
      <TD/>
      <TD/>
      <TD/>
      <TD/>
      <TD/>
     </TR>
     <TR>
      <TD>J213539.8-200016</TD>
      <TD>323.916195</TD>
      <TD>-20.004637</TD>
      <TD>37.775</TD>
      <TD>0.497</TD>
      <TD>11.416038</TD>
      <TD>7.390316</TD>
      <TD>8.748391</TD>
      <TD>0.62689596</TD>
      <TD>0.23120093</TD>
      <TD/>
      <TD/>
      <TD/>
      <TD/>
      <TD/>
      <TD/>
      <TD/>
     </TR>
     <TR>
      <TD>J213551.3-173710</TD>
      <TD>323.963947</TD>
      <TD>-17.619564</TD>
      <TD>63.183</TD>
      <TD>0.694</TD>
      <TD>8.287013</TD>
      <TD>5.423069</TD>
      <TD>8.333874</TD>
      <TD>0.74058205</TD>
      <TD>0.2854744</TD>
      <TD/>
      <TD/>
      <TD/>
      <TD/>
      <TD/>
      <TD/>
      <TD/>
     </TR>
     <TR>
      <TD>J213552.7-213336</TD>
      <TD>323.969646</TD>
      <TD>-21.560042</TD>
      <TD>16.006</TD>
      <TD>0.495</TD>
      <TD>5.724442</TD>
      <TD/>
      <TD>9.411695</TD>
      <TD/>
      <TD/>
      <TD>1.5772264315312128</TD>
      <TD/>
      <TD/>
      <TD/>
      <TD/>
      <TD/>
      <TD/>
     </TR>
     <TR>
      <TD>J213553.8-191437</TD>
      <TD>323.974445</TD>
      <TD>-19.243802</TD>
      <TD>16.253</TD>
      <TD>0.456</TD>
      <TD>5.794203</TD>
      <TD/>
      <TD>8.58781</TD>
      <TD/>
      <TD/>
      <TD>1.0241568459768602</TD>
      <TD/>
      <TD/>
      <TD/>
      <TD/>
      <TD/>
      <TD/>
     </TR>
     <TR>
      <TD>J213555.2-210543</TD>
      <TD>323.980001</TD>
      <TD>-21.095286</TD>
      <TD>12.797</TD>
      <TD>0.599</TD>
      <TD>6.0244174</TD>
      <TD/>
      <TD>9.212358</TD>
      <TD/>
      <TD/>
      <TD>1.1754491502364957</TD>
      <TD/>
      <TD/>
      <TD/>
      <TD/>
      <TD/>
      <TD/>
     </TR>
     <TR>
      <TD>J213558.7-193714</TD>
      <TD>323.994937</TD>
      <TD>-19.620805</TD>
      <TD>36.533</TD>
      <TD>0.543</TD>
      <TD>13.711016</TD>
      <TD/>
      <TD>8.704655</TD>
      <TD/>
      <TD/>
      <TD>0.41287061043310586</TD>
      <TD>J213558-193708</TD>
      <TD>107.53096640110016</TD>
      <TD>0.6764815</TD>
      <TD>0.17663911</TD>
      <TD/>
      <TD/>
     </TR>
     <TR>
      <TD>J213600.4-191828</TD>
      <TD>324.001673</TD>
      <TD>-19.30799</TD>
      <TD>25.637</TD>
      <TD>0.439</TD>
      <TD>6.4251604</TD>
      <TD/>
      <TD>8.62831</TD>
      <TD/>
      <TD/>
      <TD>0.8827799159215477</TD>
      <TD/>
      <TD/>
      <TD/>
      <TD/>
      <TD/>
      <TD/>
     </TR>
     <TR>
      <TD>J213601.6-221009</TD>
      <TD>324.006864</TD>
      <TD>-22.169339</TD>
      <TD>35.36</TD>
      <TD>0.34</TD>
      <TD>14.42844</TD>
      <TD/>
      <TD>9.738663</TD>
      <TD/>
      <TD/>
      <TD>0.7362393309882893</TD>
      <TD>J213601-221008</TD>
      <TD>104.26361858844757</TD>
      <TD/>
      <TD/>
      <TD>0</TD>
      <TD/>
     </TR>
     <TR>
      <TD>J213606.0-203442</TD>
      <TD>324.025407</TD>
      <TD>-20.578455</TD>
      <TD>36.226</TD>
      <TD>0.844</TD>
      <TD>7.6818504</TD>
      <TD/>
      <TD>9.044798</TD>
      <TD/>
      <TD/>
      <TD>1.2758822543371475</TD>
      <TD>J213606-203441</TD>
      <TD>129.31333482265472</TD>
      <TD/>
      <TD/>
      <TD>0.23231608</TD>
      <TD/>
     </TR>
     <TR>
      <TD>J213616.0-190217</TD>
      <TD>324.066762</TD>
      <TD>-19.038266</TD>
      <TD>26.316</TD>
      <TD>0.416</TD>
      <TD>6.47429</TD>
      <TD/>
      <TD>8.62263</TD>
      <TD/>
      <TD/>
      <TD>0.9774940195116714</TD>
      <TD/>
      <TD/>
      <TD/>
      <TD/>
      <TD/>
      <TD/>
     </TR>
     <TR>
      <TD>J213619.0-214814</TD>
      <TD>324.079171</TD>
      <TD>-21.803975</TD>
      <TD>13.282</TD>
      <TD>0.496</TD>
      <TD>6.6358914</TD>
      <TD/>
      <TD>9.619813</TD>
      <TD/>
      <TD/>
      <TD>1.5127640854709785</TD>
      <TD/>
      <TD/>
      <TD/>
      <TD/>
      <TD/>
      <TD/>
     </TR>
     <TR>
      <TD>J213628.0-221725</TD>
      <TD>324.117062</TD>
      <TD>-22.290409</TD>
      <TD>25.995</TD>
      <TD>0.327</TD>
      <TD>11.69724</TD>
      <TD>5.43102</TD>
      <TD>9.889729</TD>
      <TD>1.0346099</TD>
      <TD>0.29042813</TD>
      <TD/>
      <TD/>
      <TD/>
      <TD/>
      <TD/>
      <TD/>
      <TD/>
     </TR>
     <TR>
      <TD>J213628.1-212511</TD>
      <TD>324.117155</TD>
      <TD>-21.419898</TD>
      <TD>14.553</TD>
      <TD>0.547</TD>
      <TD>5.9504933</TD>
      <TD/>
      <TD>9.4691925</TD>
      <TD/>
      <TD/>
      <TD>1.3830349475114971</TD>
      <TD/>
      <TD/>
      <TD/>
      <TD/>
      <TD/>
      <TD/>
     </TR>
     <TR>
      <TD>J213628.1-230529</TD>
      <TD>324.117481</TD>
      <TD>-23.091422</TD>
      <TD>35.469</TD>
      <TD>0.302</TD>
      <TD>20.815536</TD>
      <TD>9.47202</TD>
      <TD>10.324781</TD>
      <TD>0.96681154</TD>
      <TD>0.19327018</TD>
      <TD/>
      <TD/>
      <TD/>
      <TD/>
      <TD/>
      <TD/>
      <TD/>
     </TR>
     <TR>
      <TD>J213631.2-220443</TD>
      <TD>324.130334</TD>
      <TD>-22.078843</TD>
      <TD>99.294</TD>
      <TD>0.389</TD>
      <TD>47.857628</TD>
      <TD/>
      <TD>9.788885</TD>
      <TD/>
      <TD/>
      <TD>0.22561971447900916</TD>
      <TD>J213631-220445</TD>
      <TD>540.9236550331116</TD>
      <TD/>
      <TD/>
      <TD>0.12045995</TD>
      <TD/>
     </TR>
     <TR>
      <TD>J213633.0-193236</TD>
      <TD>324.137848</TD>
      <TD>-19.543459</TD>
      <TD>55.593</TD>
      <TD>0.453</TD>
      <TD>13.063666</TD>
      <TD/>
      <TD>8.810765</TD>
      <TD/>
      <TD/>
      <TD>0.4274795669722388</TD>
      <TD>J213633-193236</TD>
      <TD>217.20154583454132</TD>
      <TD/>
      <TD/>
      <TD>0.23983848</TD>
      <TD/>
     </TR>
     <TR>
      <TD>J213634.9-205014</TD>
      <TD>324.145642</TD>
      <TD>-20.837252</TD>
      <TD>38.803</TD>
      <TD>0.841</TD>
      <TD>10.876275</TD>
      <TD/>
      <TD>9.248261</TD>
      <TD/>
      <TD/>
      <TD>0.8357439214691027</TD>
      <TD>J213635-205030</TD>
      <TD>329.30275797843933</TD>
      <TD/>
      <TD/>
      <TD>0.121164165</TD>
      <TD/>
     </TR>
     <TR>
      <TD>J213638.7-232303</TD>
      <TD>324.161537</TD>
      <TD>-23.384341</TD>
      <TD>11.903</TD>
      <TD>0.338</TD>
      <TD>5.856787</TD>
      <TD/>
      <TD>10.526502</TD>
      <TD/>
      <TD/>
      <TD>2.417008170221757</TD>
      <TD/>
      <TD/>
      <TD/>
      <TD/>
      <TD/>
      <TD/>
     </TR>
     <TR>
      <TD>J213640.0-233954</TD>
      <TD>324.167016</TD>
      <TD>-23.66501</TD>
      <TD>12.663</TD>
      <TD>0.331</TD>
      <TD>7.368453</TD>
      <TD/>
      <TD>10.696384</TD>
      <TD/>
      <TD/>
      <TD>1.9538960849175477</TD>
      <TD/>
      <TD/>
      <TD/>
      <TD/>
      <TD/>
      <TD/>
     </TR>
     <TR>
      <TD>J213641.4-182414</TD>
      <TD>324.172683</TD>
      <TD>-18.403985</TD>
      <TD>85.639</TD>
      <TD>0.547</TD>
      <TD>20.736952</TD>
      <TD/>
      <TD>8.609679</TD>
      <TD/>
      <TD/>
      <TD>0.2464479541680202</TD>
      <TD>J213641-182413</TD>
      <TD>675.810694694519</TD>
      <TD/>
      <TD/>
      <TD>0.068209834</TD>
      <TD/>
     </TR>
     <TR>
      <TD>J213644.4-215548</TD>
      <TD>324.185062</TD>
      <TD>-21.930013</TD>
      <TD>8.94</TD>
      <TD>0.433</TD>
      <TD>5.629293</TD>
      <TD/>
      <TD>9.763872</TD>
      <TD/>
      <TD/>
      <TD>1.7870150032626226</TD>
      <TD/>
      <TD/>
      <TD/>
      <TD/>
      <TD/>
      <TD/>
     </TR>
     <TR>
      <TD>J213647.8-224421</TD>
      <TD>324.199307</TD>
      <TD>-22.73931</TD>
      <TD>4.721</TD>
      <TD>0.304</TD>
      <TD>5.7373285</TD>
      <TD/>
      <TD>10.191392</TD>
      <TD/>
      <TD/>
      <TD>2.319412519051824</TD>
      <TD/>
      <TD/>
      <TD/>
      <TD/>
      <TD/>
      <TD/>
     </TR>
     <TR>
      <TD>J213649.3-244812</TD>
      <TD>324.20562</TD>
      <TD>-24.803335</TD>
      <TD>42.615</TD>
      <TD>0.336</TD>
      <TD>5.9249253</TD>
      <TD/>
      <TD>11.445758</TD>
      <TD/>
      <TD/>
      <TD>3.1102243914389325</TD>
      <TD/>
      <TD/>
      <TD/>
      <TD/>
      <TD/>
      <TD/>
     </TR>
     <TR>
      <TD>J213649.5-184930</TD>
      <TD>324.206304</TD>
      <TD>-18.825015</TD>
      <TD>3.535</TD>
      <TD>0.534</TD>
      <TD>5.7958283</TD>
      <TD/>
      <TD>8.71082</TD>
      <TD/>
      <TD/>
      <TD>0.9307743705165844</TD>
      <TD/>
      <TD/>
      <TD/>
      <TD/>
      <TD/>
      <TD/>
     </TR>
     <TR>
      <TD>J213650.1-220906</TD>
      <TD>324.209121</TD>
      <TD>-22.1519</TD>
      <TD>16.897</TD>
      <TD>0.403</TD>
      <TD>8.33483</TD>
      <TD/>
      <TD>9.895478</TD>
      <TD/>
      <TD/>
      <TD>1.732989984501019</TD>
      <TD/>
      <TD/>
      <TD/>
      <TD/>
      <TD/>
      <TD/>
     </TR>
     <TR>
      <TD>J213655.1-233419</TD>
      <TD>324.229982</TD>
      <TD>-23.572048</TD>
      <TD>15.928</TD>
      <TD>0.35</TD>
      <TD>8.301625</TD>
      <TD/>
      <TD>10.693176</TD>
      <TD/>
      <TD/>
      <TD>1.6732696775630236</TD>
      <TD/>
      <TD/>
      <TD/>
      <TD/>
      <TD/>
      <TD/>
     </TR>
     <TR>
      <TD>J213656.0-163730</TD>
      <TD>324.233704</TD>
      <TD>-16.625202</TD>
      <TD>367.618</TD>
      <TD>0.501</TD>
      <TD>10.638991</TD>
      <TD>8.348085</TD>
      <TD>8.594078</TD>
      <TD>0.8065136</TD>
      <TD>0.23150058</TD>
      <TD/>
      <TD>J213655-163729</TD>
      <TD>1016.4560079574585</TD>
      <TD>0.95003027</TD>
      <TD>0.06147505</TD>
      <TD/>
      <TD>-0.6940302932938098</TD>
     </TR>
     <TR>
      <TD>J213656.1-214444</TD>
      <TD>324.234076</TD>
      <TD>-21.745819</TD>
      <TD>11.556</TD>
      <TD>0.448</TD>
      <TD>5.47795</TD>
      <TD/>
      <TD>9.717691</TD>
      <TD/>
      <TD/>
      <TD>1.6541973950433615</TD>
      <TD/>
      <TD/>
      <TD/>
      <TD/>
      <TD/>
      <TD/>
     </TR>
     <TR>
      <TD>J213659.2-210733</TD>
      <TD>324.247016</TD>
      <TD>-21.126102</TD>
      <TD>106.94</TD>
      <TD>0.667</TD>
      <TD>30.55004</TD>
      <TD/>
      <TD>9.451647</TD>
      <TD/>
      <TD/>
      <TD>0.250269361648899</TD>
      <TD>J213659-210737</TD>
      <TD>435.51915884017944</TD>
      <TD/>
      <TD/>
      <TD>0</TD>
      <TD/>
     </TR>
     <TR>
      <TD>J213700.3-224847</TD>
      <TD>324.251592</TD>
      <TD>-22.813091</TD>
      <TD>80.316</TD>
      <TD>0.325</TD>
      <TD>46.76124</TD>
      <TD>31.482967</TD>
      <TD>10.272253</TD>
      <TD>0.9344197</TD>
      <TD>0.08714941</TD>
      <TD/>
      <TD/>
      <TD/>
      <TD/>
      <TD/>
      <TD/>
      <TD/>
     </TR>
     <TR>
      <TD>J213700.8-233729</TD>
      <TD>324.253383</TD>
      <TD>-23.624803</TD>
      <TD>35.899</TD>
      <TD>0.347</TD>
      <TD>13.850957</TD>
      <TD/>
      <TD>10.740353</TD>
      <TD/>
      <TD/>
      <TD>0.9824415187527076</TD>
      <TD/>
      <TD/>
      <TD/>
      <TD/>
      <TD/>
      <TD/>
     </TR>
     <TR>
      <TD>J213701.1-244248</TD>
      <TD>324.254811</TD>
      <TD>-24.713597</TD>
      <TD>72.086</TD>
      <TD>0.297</TD>
      <TD>14.136044</TD>
      <TD/>
      <TD>11.419458</TD>
      <TD/>
      <TD/>
      <TD>1.3106505890643008</TD>
      <TD>J213701-244250</TD>
      <TD>203.4708708524704</TD>
      <TD/>
      <TD/>
      <TD>0.15982167</TD>
      <TD/>
     </TR>
     <TR>
      <TD>J213702.0-231103</TD>
      <TD>324.258703</TD>
      <TD>-23.184435</TD>
      <TD>16.243</TD>
      <TD>0.337</TD>
      <TD>8.719517</TD>
      <TD/>
      <TD>10.483764</TD>
      <TD/>
      <TD/>
      <TD>1.5246998585478897</TD>
      <TD/>
      <TD/>
      <TD/>
      <TD/>
      <TD/>
      <TD/>
     </TR>
     <TR>
      <TD>J213704.3-251813</TD>
      <TD>324.268029</TD>
      <TD>-25.303784</TD>
      <TD>212.332</TD>
      <TD>0.36</TD>
      <TD>19.420565</TD>
      <TD/>
      <TD>11.826271</TD>
      <TD/>
      <TD/>
      <TD>1.2670878292387535</TD>
      <TD>J213704-251814</TD>
      <TD>450.97866654396057</TD>
      <TD>0.67905766</TD>
      <TD>0.043441836</TD>
      <TD/>
      <TD/>
     </TR>
     <TR>
      <TD>J213708.3-221637</TD>
      <TD>324.284805</TD>
      <TD>-22.277041</TD>
      <TD>40.682</TD>
      <TD>0.361</TD>
      <TD>22.59714</TD>
      <TD/>
      <TD>10.017264</TD>
      <TD/>
      <TD/>
      <TD>0.684155690052809</TD>
      <TD>J213708-221639</TD>
      <TD>197.79875874519348</TD>
      <TD/>
      <TD/>
      <TD>0</TD>
      <TD/>
     </TR>
     <TR>
      <TD>J213714.1-225010</TD>
      <TD>324.30896</TD>
      <TD>-22.836336</TD>
      <TD>11.5</TD>
      <TD>0.36</TD>
      <TD>8.149864</TD>
      <TD/>
      <TD>10.329319</TD>
      <TD/>
      <TD/>
      <TD>1.6601501011369582</TD>
      <TD/>
      <TD/>
      <TD/>
      <TD/>
      <TD/>
      <TD/>
     </TR>
     <TR>
      <TD>J213725.3-213814</TD>
      <TD>324.355635</TD>
      <TD>-21.63737</TD>
      <TD>21.619</TD>
      <TD>0.575</TD>
      <TD>7.133957</TD>
      <TD/>
      <TD>9.767601</TD>
      <TD/>
      <TD/>
      <TD>1.9181520736979518</TD>
      <TD/>
      <TD/>
      <TD/>
      <TD/>
      <TD/>
      <TD/>
     </TR>
     <TR>
      <TD>J213728.8-190353</TD>
      <TD>324.37024</TD>
      <TD>-19.064782</TD>
      <TD>46.126</TD>
      <TD>0.651</TD>
      <TD>12.802252</TD>
      <TD/>
      <TD>8.90954</TD>
      <TD/>
      <TD/>
      <TD>0.540210314715448</TD>
      <TD>J213729-190349</TD>
      <TD>251.35204195976257</TD>
      <TD/>
      <TD/>
      <TD>0</TD>
      <TD/>
     </TR>
     <TR>
      <TD>J213729.4-195327</TD>
      <TD>324.37281</TD>
      <TD>-19.89097</TD>
      <TD>239.201</TD>
      <TD>0.525</TD>
      <TD>74.69771</TD>
      <TD>9.825282</TD>
      <TD>9.123484</TD>
      <TD>0.16676995</TD>
      <TD>0.14139692</TD>
      <TD/>
      <TD>J213729-195327</TD>
      <TD>975.6428599357605</TD>
      <TD>0.13149677</TD>
      <TD>0.012418698</TD>
      <TD/>
      <TD>-0.686597071421636</TD>
     </TR>
     <TR>
      <TD>J213731.7-184045</TD>
      <TD>324.382284</TD>
      <TD>-18.679313</TD>
      <TD>41.953</TD>
      <TD>0.857</TD>
      <TD>7.959539</TD>
      <TD/>
      <TD>8.847497</TD>
      <TD/>
      <TD/>
      <TD>0.5757162916704186</TD>
      <TD>J213732-184049</TD>
      <TD>215.4638171195984</TD>
      <TD/>
      <TD/>
      <TD>0.41107318</TD>
      <TD/>
     </TR>
     <TR>
      <TD>J213733.2-214759</TD>
      <TD>324.38861</TD>
      <TD>-21.799782</TD>
      <TD>22.08</TD>
      <TD>0.499</TD>
      <TD>9.467104</TD>
      <TD/>
      <TD>9.868043</TD>
      <TD/>
      <TD/>
      <TD>0.9621938163182502</TD>
      <TD/>
      <TD/>
      <TD/>
      <TD/>
      <TD/>
      <TD/>
     </TR>
     <TR>
      <TD>J213733.4-240240</TD>
      <TD>324.389481</TD>
      <TD>-24.044519</TD>
      <TD>21.823</TD>
      <TD>0.326</TD>
      <TD>8.644205</TD>
      <TD/>
      <TD>11.0890255</TD>
      <TD/>
      <TD/>
      <TD>2.065260966496709</TD>
      <TD>J213733-240245</TD>
      <TD>75.96985995769501</TD>
      <TD/>
      <TD/>
      <TD>0</TD>
      <TD/>
     </TR>
     <TR>
      <TD>J213736.1-235239</TD>
      <TD>324.400572</TD>
      <TD>-23.877599</TD>
      <TD>25.281</TD>
      <TD>0.335</TD>
      <TD>10.792322</TD>
      <TD/>
      <TD>11.000406</TD>
      <TD/>
      <TD/>
      <TD>1.51327004105232</TD>
      <TD>J213736-235242</TD>
      <TD>168.3843731880188</TD>
      <TD/>
      <TD/>
      <TD>0</TD>
      <TD/>
     </TR>
     <TR>
      <TD>J213737.7-231330</TD>
      <TD>324.407094</TD>
      <TD>-23.225179</TD>
      <TD>10.086</TD>
      <TD>0.29</TD>
      <TD>6.657845</TD>
      <TD/>
      <TD>10.619729</TD>
      <TD/>
      <TD/>
      <TD>1.9412077126124767</TD>
      <TD/>
      <TD/>
      <TD/>
      <TD/>
      <TD/>
      <TD/>
     </TR>
     <TR>
      <TD>J213738.3-175346</TD>
      <TD>324.409787</TD>
      <TD>-17.896336</TD>
      <TD>33.47</TD>
      <TD>0.534</TD>
      <TD>7.0834775</TD>
      <TD/>
      <TD>8.774113</TD>
      <TD/>
      <TD/>
      <TD>0.7881190168712773</TD>
      <TD>J213738-175339</TD>
      <TD>112.94842511415482</TD>
      <TD/>
      <TD/>
      <TD>0</TD>
      <TD/>
     </TR>
     <TR>
      <TD>J213740.6-232152</TD>
      <TD>324.419212</TD>
      <TD>-23.36472</TD>
      <TD>26.164</TD>
      <TD>0.326</TD>
      <TD>14.13771</TD>
      <TD/>
      <TD>10.711564</TD>
      <TD/>
      <TD/>
      <TD>1.0071706618845855</TD>
      <TD/>
      <TD/>
      <TD/>
      <TD/>
      <TD/>
      <TD/>
     </TR>
     <TR>
      <TD>J213741.6-174516</TD>
      <TD>324.423437</TD>
      <TD>-17.754516</TD>
      <TD>106.201</TD>
      <TD>0.529</TD>
      <TD>14.309651</TD>
      <TD>10.184622</TD>
      <TD>8.778547</TD>
      <TD>0.6961103</TD>
      <TD>0.19068053</TD>
      <TD/>
      <TD>J213741-174515</TD>
      <TD>364.8807108402252</TD>
      <TD>0.8631412</TD>
      <TD>0.0544597</TD>
      <TD/>
      <TD>-0.8518443849705434</TD>
     </TR>
     <TR>
      <TD>J213743.1-212410</TD>
      <TD>324.429965</TD>
      <TD>-21.402949</TD>
      <TD>74.43</TD>
      <TD>0.667</TD>
      <TD>22.958498</TD>
      <TD/>
      <TD>9.722133</TD>
      <TD/>
      <TD/>
      <TD>0.3273410799035659</TD>
      <TD>J213743-212411</TD>
      <TD>263.69351148605347</TD>
      <TD/>
      <TD/>
      <TD>0.20321241</TD>
      <TD/>
     </TR>
     <TR>
      <TD>J213746.6-173236</TD>
      <TD>324.44432</TD>
      <TD>-17.543409</TD>
      <TD>35.84</TD>
      <TD>0.552</TD>
      <TD>6.656722</TD>
      <TD/>
      <TD>8.790836</TD>
      <TD/>
      <TD/>
      <TD>1.009804463270065</TD>
      <TD/>
      <TD/>
      <TD/>
      <TD/>
      <TD/>
      <TD/>
     </TR>
     <TR>
      <TD>J213749.7-213023</TD>
      <TD>324.457108</TD>
      <TD>-21.506477</TD>
      <TD>23.207</TD>
      <TD>0.601</TD>
      <TD>7.2133613</TD>
      <TD/>
      <TD>9.7952175</TD>
      <TD/>
      <TD/>
      <TD>1.0116285001629204</TD>
      <TD>J213749-213025</TD>
      <TD>153.5365730524063</TD>
      <TD>0.5900275</TD>
      <TD>0.09141407</TD>
      <TD/>
      <TD/>
     </TR>
     <TR>
      <TD>J213749.9-204232</TD>
      <TD>324.458263</TD>
      <TD>-20.709059</TD>
      <TD>5076.268</TD>
      <TD>3.493</TD>
      <TD>552.1842</TD>
      <TD>194.2613</TD>
      <TD>9.471174</TD>
      <TD>0.59388775</TD>
      <TD>0.0137008745</TD>
      <TD/>
      <TD>J213750-204234</TD>
      <TD>11558.97331237793</TD>
      <TD>0.90563947</TD>
      <TD>0.054407477</TD>
      <TD/>
      <TD>-0.7316649000901334</TD>
     </TR>
     <TR>
      <TD>J213750.6-244614</TD>
      <TD>324.460898</TD>
      <TD>-24.770809</TD>
      <TD>23.569</TD>
      <TD>0.336</TD>
      <TD>5.940102</TD>
      <TD/>
      <TD>11.601371</TD>
      <TD/>
      <TD/>
      <TD>3.304498210294762</TD>
      <TD/>
      <TD/>
      <TD/>
      <TD/>
      <TD/>
      <TD/>
     </TR>
     <TR>
      <TD>J213750.9-233311</TD>
      <TD>324.462324</TD>
      <TD>-23.553182</TD>
      <TD>34.269</TD>
      <TD>0.327</TD>
      <TD>19.07272</TD>
      <TD/>
      <TD>10.848621</TD>
      <TD/>
      <TD/>
      <TD>0.7446687423584882</TD>
      <TD>J213751-233332</TD>
      <TD>116.1760538816452</TD>
      <TD/>
      <TD/>
      <TD>0</TD>
      <TD/>
     </TR>
     <TR>
      <TD>J213751.0-233548</TD>
      <TD>324.462775</TD>
      <TD>-23.596906</TD>
      <TD>17.69</TD>
      <TD>0.307</TD>
      <TD>7.8217</TD>
      <TD/>
      <TD>10.876065</TD>
      <TD/>
      <TD/>
      <TD>1.8172325198012937</TD>
      <TD/>
      <TD/>
      <TD/>
      <TD/>
      <TD/>
      <TD/>
     </TR>
     <TR>
      <TD>J213755.6-181246</TD>
      <TD>324.481672</TD>
      <TD>-18.212963</TD>
      <TD>44.01</TD>
      <TD>0.725</TD>
      <TD>6.211243</TD>
      <TD/>
      <TD>8.877188</TD>
      <TD/>
      <TD/>
      <TD>0.8913330150658991</TD>
      <TD>J213755-181242</TD>
      <TD>182.93333053588867</TD>
      <TD/>
      <TD/>
      <TD>0.21644548</TD>
      <TD/>
     </TR>
     <TR>
      <TD>J213801.0-253148</TD>
      <TD>324.504382</TD>
      <TD>-25.530162</TD>
      <TD>801.785</TD>
      <TD>0.462</TD>
      <TD>61.81465</TD>
      <TD>12.191752</TD>
      <TD>12.137029</TD>
      <TD>0.8326765</TD>
      <TD>0.15965256</TD>
      <TD/>
      <TD>J213801-253150</TD>
      <TD>2214.850664138794</TD>
      <TD>0.65266085</TD>
      <TD>0.041254036</TD>
      <TD/>
      <TD>-0.4540515901355578</TD>
     </TR>
     <TR>
      <TD>J213801.3-181631</TD>
      <TD>324.505548</TD>
      <TD>-18.275512</TD>
      <TD>102.832</TD>
      <TD>0.695</TD>
      <TD>17.468933</TD>
      <TD/>
      <TD>8.904211</TD>
      <TD/>
      <TD/>
      <TD>0.34150561058780654</TD>
      <TD>J213801-181628</TD>
      <TD>256.76965713500977</TD>
      <TD/>
      <TD/>
      <TD>0.15781608</TD>
      <TD/>
     </TR>
     <TR>
      <TD>J213801.4-194857</TD>
      <TD>324.505898</TD>
      <TD>-19.815976</TD>
      <TD>33.533</TD>
      <TD>0.497</TD>
      <TD>12.017829</TD>
      <TD/>
      <TD>9.224334</TD>
      <TD/>
      <TD/>
      <TD>0.7022642245026157</TD>
      <TD>J213801-194901</TD>
      <TD>149.99036490917206</TD>
      <TD/>
      <TD/>
      <TD>0.25983208</TD>
      <TD/>
     </TR>
     <TR>
      <TD>J213802.1-221823</TD>
      <TD>324.508853</TD>
      <TD>-22.306561</TD>
      <TD>169.618</TD>
      <TD>0.37</TD>
      <TD>98.22498</TD>
      <TD>9.215847</TD>
      <TD>10.210992</TD>
      <TD>0.20668525</TD>
      <TD>0.13663444</TD>
      <TD/>
      <TD>J213802-221825</TD>
      <TD>824.5794177055359</TD>
      <TD>0.19568734</TD>
      <TD>0.014813606</TD>
      <TD/>
      <TD>-0.897300911398392</TD>
     </TR>
     <TR>
      <TD>J213805.0-184330</TD>
      <TD>324.521035</TD>
      <TD>-18.725081</TD>
      <TD>1894.202</TD>
      <TD>1.159</TD>
      <TD>351.16205</TD>
      <TD>125.03587</TD>
      <TD>8.986273</TD>
      <TD>0.13750976</TD>
      <TD>0.017978406</TD>
      <TD/>
      <TD>J213805-184328</TD>
      <TD>7470.833301544189</TD>
      <TD>0.13541652</TD>
      <TD>0.008244448</TD>
      <TD/>
      <TD>-0.7975132116307179</TD>
     </TR>
     <TR>
      <TD>J213813.3-235938</TD>
      <TD>324.555425</TD>
      <TD>-23.994086</TD>
      <TD>12.455</TD>
      <TD>0.319</TD>
      <TD>8.780222</TD>
      <TD/>
      <TD>11.179539</TD>
      <TD/>
      <TD/>
      <TD>1.9466103373941837</TD>
      <TD/>
      <TD/>
      <TD/>
      <TD/>
      <TD/>
      <TD/>
     </TR>
     <TR>
      <TD>J213814.5-244651</TD>
      <TD>324.560659</TD>
      <TD>-24.78102</TD>
      <TD>29.465</TD>
      <TD>0.412</TD>
      <TD>7.444328</TD>
      <TD/>
      <TD>11.678722</TD>
      <TD/>
      <TD/>
      <TD>2.5846673124526967</TD>
      <TD>J213814-244707</TD>
      <TD>152.67284214496613</TD>
      <TD>0.4486643</TD>
      <TD>0.121868744</TD>
      <TD/>
      <TD/>
     </TR>
     <TR>
      <TD>J213816.7-230414</TD>
      <TD>324.569709</TD>
      <TD>-23.070611</TD>
      <TD>9.493</TD>
      <TD>0.375</TD>
      <TD>6.055274</TD>
      <TD/>
      <TD>10.660079</TD>
      <TD/>
      <TD/>
      <TD>2.21188991271862</TD>
      <TD/>
      <TD/>
      <TD/>
      <TD/>
      <TD/>
      <TD/>
     </TR>
     <TR>
      <TD>J213817.2-212933</TD>
      <TD>324.571675</TD>
      <TD>-21.492542</TD>
      <TD>19.599</TD>
      <TD>0.819</TD>
      <TD>7.209108</TD>
      <TD/>
      <TD>9.885739</TD>
      <TD/>
      <TD/>
      <TD>1.9178450329798515</TD>
      <TD/>
      <TD/>
      <TD/>
      <TD/>
      <TD/>
      <TD/>
     </TR>
     <TR>
      <TD>J213817.6-232959</TD>
      <TD>324.573602</TD>
      <TD>-23.499976</TD>
      <TD>7.258</TD>
      <TD>0.298</TD>
      <TD>5.3127184</TD>
      <TD/>
      <TD>10.901357</TD>
      <TD/>
      <TD/>
      <TD>2.9260251056217625</TD>
      <TD/>
      <TD/>
      <TD/>
      <TD/>
      <TD/>
      <TD/>
     </TR>
     <TR>
      <TD>J213822.2-203643</TD>
      <TD>324.592689</TD>
      <TD>-20.611988</TD>
      <TD>35.36</TD>
      <TD>1.36</TD>
      <TD>5.43646</TD>
      <TD/>
      <TD>9.553477</TD>
      <TD/>
      <TD/>
      <TD>1.7123811533223676</TD>
      <TD>J213822-203644</TD>
      <TD>110.24154722690582</TD>
      <TD/>
      <TD/>
      <TD>0.34390062</TD>
      <TD/>
     </TR>
     <TR>
      <TD>J213825.4-230233</TD>
      <TD>324.606129</TD>
      <TD>-23.042564</TD>
      <TD>6.513</TD>
      <TD>0.372</TD>
      <TD>5.6767836</TD>
      <TD/>
      <TD>10.672064</TD>
      <TD/>
      <TD/>
      <TD>2.4814418534068596</TD>
      <TD/>
      <TD/>
      <TD/>
      <TD/>
      <TD/>
      <TD/>
     </TR>
     <TR>
      <TD>J213827.0-224722</TD>
      <TD>324.612704</TD>
      <TD>-22.789506</TD>
      <TD>41.884</TD>
      <TD>0.312</TD>
      <TD>30.65715</TD>
      <TD/>
      <TD>10.538182</TD>
      <TD/>
      <TD/>
      <TD>0.5230436132198149</TD>
      <TD>J213826-224724</TD>
      <TD>288.3028984069824</TD>
      <TD/>
      <TD/>
      <TD>0</TD>
      <TD/>
     </TR>
     <TR>
      <TD>J213827.5-172730</TD>
      <TD>324.614996</TD>
      <TD>-17.458338</TD>
      <TD>115.142</TD>
      <TD>0.544</TD>
      <TD>11.405187</TD>
      <TD/>
      <TD>8.948162</TD>
      <TD/>
      <TD/>
      <TD>0.6567170429815183</TD>
      <TD>J213828-172727</TD>
      <TD>482.08802938461304</TD>
      <TD/>
      <TD/>
      <TD>0.09647064</TD>
      <TD/>
     </TR>
     <TR>
      <TD>J213827.5-230634</TD>
      <TD>324.614718</TD>
      <TD>-23.109656</TD>
      <TD>71.116</TD>
      <TD>0.348</TD>
      <TD>18.807465</TD>
      <TD>6.2831626</TD>
      <TD>10.714665</TD>
      <TD>1.1722462</TD>
      <TD>0.24329206</TD>
      <TD/>
      <TD>J213827-230641</TD>
      <TD>137.45024800300598</TD>
      <TD/>
      <TD/>
      <TD>0.20859678</TD>
      <TD/>
     </TR>
     <TR>
      <TD>J213828.9-223314</TD>
      <TD>324.620454</TD>
      <TD>-22.553895</TD>
      <TD>21.038</TD>
      <TD>0.32</TD>
      <TD>16.424837</TD>
      <TD/>
      <TD>10.425273</TD>
      <TD/>
      <TD/>
      <TD>0.9947891753297794</TD>
      <TD>J213828-223317</TD>
      <TD>80.59902489185333</TD>
      <TD/>
      <TD/>
      <TD>0</TD>
      <TD/>
     </TR>
     <TR>
      <TD>J213828.9-234559</TD>
      <TD>324.620664</TD>
      <TD>-23.766391</TD>
      <TD>39.834</TD>
      <TD>0.323</TD>
      <TD>19.082314</TD>
      <TD/>
      <TD>11.08978</TD>
      <TD/>
      <TD/>
      <TD>0.8709118867779697</TD>
      <TD>J213828-234602</TD>
      <TD>131.15322589874268</TD>
      <TD>0.73211634</TD>
      <TD>0.15623648</TD>
      <TD/>
      <TD/>
     </TR>
     <TR>
      <TD>J213829.1-201025</TD>
      <TD>324.621388</TD>
      <TD>-20.173685</TD>
      <TD>27.433</TD>
      <TD>0.59</TD>
      <TD>9.826946</TD>
      <TD/>
      <TD>9.429619</TD>
      <TD/>
      <TD/>
      <TD>0.8765067140004426</TD>
      <TD>J213828-201019</TD>
      <TD>191.96011126041412</TD>
      <TD/>
      <TD/>
      <TD>0.32188416</TD>
      <TD/>
     </TR>
     <TR>
      <TD>J213830.6-205022</TD>
      <TD>324.62788</TD>
      <TD>-20.839507</TD>
      <TD>120.635</TD>
      <TD>1.661</TD>
      <TD>17.245813</TD>
      <TD>6.3226624</TD>
      <TD>9.666769</TD>
      <TD>0.6673721</TD>
      <TD>0.30971596</TD>
      <TD/>
      <TD>J213830-205023</TD>
      <TD>396.099328994751</TD>
      <TD>0.78452975</TD>
      <TD>0.063132785</TD>
      <TD/>
      <TD>-0.7938472967496499</TD>
     </TR>
     <TR>
      <TD>J213832.6-195659</TD>
      <TD>324.636248</TD>
      <TD>-19.949857</TD>
      <TD>21.155</TD>
      <TD>0.49</TD>
      <TD>5.580453</TD>
      <TD/>
      <TD>9.376078</TD>
      <TD/>
      <TD/>
      <TD>1.5936414205623994</TD>
      <TD/>
      <TD/>
      <TD/>
      <TD/>
      <TD/>
      <TD/>
     </TR>
     <TR>
      <TD>J213834.4-243319</TD>
      <TD>324.643502</TD>
      <TD>-24.555376</TD>
      <TD>34.787</TD>
      <TD>0.373</TD>
      <TD>10.241819</TD>
      <TD/>
      <TD>11.591129</TD>
      <TD/>
      <TD/>
      <TD>1.8928995712259804</TD>
      <TD>J213834-243321</TD>
      <TD>166.2193238735199</TD>
      <TD>0.7642995</TD>
      <TD>0.073597446</TD>
      <TD/>
      <TD/>
     </TR>
     <TR>
      <TD>J213837.1-243954</TD>
      <TD>324.65472</TD>
      <TD>-24.665006</TD>
      <TD>394.641</TD>
      <TD>0.42</TD>
      <TD>135.96506</TD>
      <TD>100.391266</TD>
      <TD>11.667792</TD>
      <TD>1.1364014</TD>
      <TD>0.039696697</TD>
      <TD/>
      <TD/>
      <TD/>
      <TD/>
      <TD/>
      <TD/>
      <TD/>
     </TR>
     <TR>
      <TD>J213838.3-175040</TD>
      <TD>324.659658</TD>
      <TD>-17.844705</TD>
      <TD>578.806</TD>
      <TD>0.614</TD>
      <TD>79.52078</TD>
      <TD>76.05477</TD>
      <TD>9.009332</TD>
      <TD>0.5749515</TD>
      <TD>0.039473467</TD>
      <TD/>
      <TD>J213838-175039</TD>
      <TD>1382.858395576477</TD>
      <TD>0.6193953</TD>
      <TD>0.037558578</TD>
      <TD/>
      <TD>-0.55566721834164</TD>
     </TR>
     <TR>
      <TD>J213840.5-191503</TD>
      <TD>324.668955</TD>
      <TD>-19.250983</TD>
      <TD>15.07</TD>
      <TD>0.578</TD>
      <TD>5.2467</TD>
      <TD/>
      <TD>9.229359</TD>
      <TD/>
      <TD/>
      <TD>1.282315022293124</TD>
      <TD/>
      <TD/>
      <TD/>
      <TD/>
      <TD/>
      <TD/>
     </TR>
     <TR>
      <TD>J213841.9-181045</TD>
      <TD>324.674769</TD>
      <TD>-18.179252</TD>
      <TD>2353.555</TD>
      <TD>1.176</TD>
      <TD>293.25378</TD>
      <TD>256.1126</TD>
      <TD>9.053586</TD>
      <TD>0.57328385</TD>
      <TD>0.012063853</TD>
      <TD/>
      <TD>J213841-181043</TD>
      <TD>3017.7907943725586</TD>
      <TD>0.7957408</TD>
      <TD>0.048120372</TD>
      <TD/>
      <TD>-0.3388379761987999</TD>
     </TR>
     <TR>
      <TD>J213842.0-200117</TD>
      <TD>324.675319</TD>
      <TD>-20.021552</TD>
      <TD>37.108</TD>
      <TD>0.575</TD>
      <TD>8.8513565</TD>
      <TD/>
      <TD>9.431273</TD>
      <TD/>
      <TD/>
      <TD>1.0697208380190761</TD>
      <TD>J213842-200118</TD>
      <TD>113.78902941942215</TD>
      <TD/>
      <TD/>
      <TD>0.22791444</TD>
      <TD/>
     </TR>
     <TR>
      <TD>J213843.6-234022</TD>
      <TD>324.681924</TD>
      <TD>-23.672939</TD>
      <TD>9.715</TD>
      <TD>0.307</TD>
      <TD>6.4248786</TD>
      <TD/>
      <TD>11.080827</TD>
      <TD/>
      <TD/>
      <TD>2.7006170544834487</TD>
      <TD/>
      <TD/>
      <TD/>
      <TD/>
      <TD/>
      <TD/>
     </TR>
     <TR>
      <TD>J213844.5-170320</TD>
      <TD>324.685692</TD>
      <TD>-17.055693</TD>
      <TD>85.762</TD>
      <TD>0.488</TD>
      <TD>6.7258325</TD>
      <TD/>
      <TD>9.0135565</TD>
      <TD/>
      <TD/>
      <TD>1.2971320856408237</TD>
      <TD>J213844-170318</TD>
      <TD>465.4943645000458</TD>
      <TD>0.5438238</TD>
      <TD>0.036291137</TD>
      <TD/>
      <TD/>
     </TR>
     <TR>
      <TD>J213844.8-245714</TD>
      <TD>324.686808</TD>
      <TD>-24.953992</TD>
      <TD>29.092</TD>
      <TD>0.436</TD>
      <TD>7.357032</TD>
      <TD/>
      <TD>11.876002</TD>
      <TD/>
      <TD/>
      <TD>2.786066025745099</TD>
      <TD>J213844-245709</TD>
      <TD>82.75501430034637</TD>
      <TD/>
      <TD/>
      <TD>0.3592129</TD>
      <TD/>
     </TR>
     <TR>
      <TD>J213845.1-180714</TD>
      <TD>324.688168</TD>
      <TD>-18.120628</TD>
      <TD>162.727</TD>
      <TD>1.047</TD>
      <TD>17.64028</TD>
      <TD/>
      <TD>9.059066</TD>
      <TD/>
      <TD/>
      <TD>0.38791209138885824</TD>
      <TD>J213845-180711</TD>
      <TD>344.06760334968567</TD>
      <TD>0.37930337</TD>
      <TD>0.031335596</TD>
      <TD/>
      <TD/>
     </TR>
     <TR>
      <TD>J213847.4-184931</TD>
      <TD>324.697736</TD>
      <TD>-18.825485</TD>
      <TD>388.943</TD>
      <TD>0.73</TD>
      <TD>76.27476</TD>
      <TD>131.10867</TD>
      <TD>9.167547</TD>
      <TD>0.7960179</TD>
      <TD>0.035763446</TD>
      <TD/>
      <TD>J213847-184930</TD>
      <TD>149.35302734375</TD>
      <TD>1.0078812</TD>
      <TD>0.12390689</TD>
      <TD/>
      <TD>0.423854776858783</TD>
     </TR>
     <TR>
      <TD>J213848.7-235253</TD>
      <TD>324.703057</TD>
      <TD>-23.881634</TD>
      <TD>24.876</TD>
      <TD>0.306</TD>
      <TD>14.145203</TD>
      <TD/>
      <TD>11.221426</TD>
      <TD/>
      <TD/>
      <TD>1.407085811170067</TD>
      <TD/>
      <TD/>
      <TD/>
      <TD/>
      <TD/>
      <TD/>
     </TR>
     <TR>
      <TD>J213850.9-220754</TD>
      <TD>324.712395</TD>
      <TD>-22.131944</TD>
      <TD>18.682</TD>
      <TD>0.343</TD>
      <TD>13.126168</TD>
      <TD/>
      <TD>10.28798</TD>
      <TD/>
      <TD/>
      <TD>1.1351506933073212</TD>
      <TD/>
      <TD/>
      <TD/>
      <TD/>
      <TD/>
      <TD/>
     </TR>
     <TR>
      <TD>J213852.0-223854</TD>
      <TD>324.716753</TD>
      <TD>-22.648581</TD>
      <TD>2.813</TD>
      <TD>0.296</TD>
      <TD>5.7267184</TD>
      <TD/>
      <TD>10.549173</TD>
      <TD/>
      <TD/>
      <TD>2.889628648537046</TD>
      <TD/>
      <TD/>
      <TD/>
      <TD/>
      <TD/>
      <TD/>
     </TR>
     <TR>
      <TD>J213855.4-202556</TD>
      <TD>324.730897</TD>
      <TD>-20.432235</TD>
      <TD>76.606</TD>
      <TD>0.523</TD>
      <TD>18.466698</TD>
      <TD/>
      <TD>9.612824</TD>
      <TD/>
      <TD/>
      <TD>0.4852851335270683</TD>
      <TD>J213855-202557</TD>
      <TD>288.7984812259674</TD>
      <TD/>
      <TD/>
      <TD>0.15860495</TD>
      <TD/>
     </TR>
     <TR>
      <TD>J213857.0-195725</TD>
      <TD>324.737765</TD>
      <TD>-19.957044</TD>
      <TD>219.204</TD>
      <TD>0.564</TD>
      <TD>59.25983</TD>
      <TD>57.475758</TD>
      <TD>9.469976</TD>
      <TD>0.87478966</TD>
      <TD>0.057709556</TD>
      <TD/>
      <TD>J213857-195726</TD>
      <TD>662.6105308532715</TD>
      <TD>0.8389288</TD>
      <TD>0.05044375</TD>
      <TD/>
      <TD>-0.625568568728511</TD>
     </TR>
     <TR>
      <TD>J213858.2-191909</TD>
      <TD>324.74267</TD>
      <TD>-19.319389</TD>
      <TD>14.743</TD>
      <TD>0.612</TD>
      <TD>6.4132705</TD>
      <TD/>
      <TD>9.306453</TD>
      <TD/>
      <TD/>
      <TD>0.8547994257517831</TD>
      <TD>J213900-191919</TD>
      <TD>126.06886029243469</TD>
      <TD/>
      <TD/>
      <TD>0.31827313</TD>
      <TD/>
     </TR>
     <TR>
      <TD>J213902.3-224732</TD>
      <TD>324.759716</TD>
      <TD>-22.792402</TD>
      <TD>7.118</TD>
      <TD>0.354</TD>
      <TD>6.6985474</TD>
      <TD/>
      <TD>10.655834</TD>
      <TD/>
      <TD/>
      <TD>2.6009167812285225</TD>
      <TD/>
      <TD/>
      <TD/>
      <TD/>
      <TD/>
      <TD/>
     </TR>
     <TR>
      <TD>J213902.9-181210</TD>
      <TD>324.762098</TD>
      <TD>-18.203011</TD>
      <TD>55.938</TD>
      <TD>0.806</TD>
      <TD>7.853798</TD>
      <TD/>
      <TD>9.141548</TD>
      <TD/>
      <TD/>
      <TD>0.8050195024579802</TD>
      <TD>J213902-181210</TD>
      <TD>301.2297451496124</TD>
      <TD>0.3115017</TD>
      <TD>0.041133426</TD>
      <TD/>
      <TD/>
     </TR>
     <TR>
      <TD>J213903.2-231729</TD>
      <TD>324.763421</TD>
      <TD>-23.291642</TD>
      <TD>14.992</TD>
      <TD>0.305</TD>
      <TD>11.22729</TD>
      <TD/>
      <TD>10.928487</TD>
      <TD/>
      <TD/>
      <TD>1.4645441790975378</TD>
      <TD/>
      <TD/>
      <TD/>
      <TD/>
      <TD/>
      <TD/>
     </TR>
     <TR>
      <TD>J213903.4-252445</TD>
      <TD>324.764355</TD>
      <TD>-25.412525</TD>
      <TD>132.288</TD>
      <TD>0.404</TD>
      <TD>16.596758</TD>
      <TD/>
      <TD>12.233572</TD>
      <TD/>
      <TD/>
      <TD>1.6449528525918307</TD>
      <TD>J213903-252447</TD>
      <TD>497.0381259918213</TD>
      <TD/>
      <TD/>
      <TD>0.09772952</TD>
      <TD/>
     </TR>
     <TR>
      <TD>J213904.5-192302</TD>
      <TD>324.76879</TD>
      <TD>-19.384118</TD>
      <TD>28.091</TD>
      <TD>0.619</TD>
      <TD>7.521564</TD>
      <TD/>
      <TD>9.35383</TD>
      <TD/>
      <TD/>
      <TD>0.7640420626287958</TD>
      <TD>J213904-192258</TD>
      <TD>210.57985723018646</TD>
      <TD/>
      <TD/>
      <TD>0</TD>
      <TD/>
     </TR>
     <TR>
      <TD>J213907.4-235246</TD>
      <TD>324.78122</TD>
      <TD>-23.879633</TD>
      <TD>25.914</TD>
      <TD>0.308</TD>
      <TD>15.429717</TD>
      <TD/>
      <TD>11.276851</TD>
      <TD/>
      <TD/>
      <TD>1.1045550559388577</TD>
      <TD>J213907-235250</TD>
      <TD>111.1462414264679</TD>
      <TD/>
      <TD/>
      <TD>0</TD>
      <TD/>
     </TR>
     <TR>
      <TD>J213908.0-215513</TD>
      <TD>324.783624</TD>
      <TD>-21.920531</TD>
      <TD>8.812</TD>
      <TD>0.422</TD>
      <TD>6.5730705</TD>
      <TD/>
      <TD>10.248302</TD>
      <TD/>
      <TD/>
      <TD>2.194497117396093</TD>
      <TD/>
      <TD/>
      <TD/>
      <TD/>
      <TD/>
      <TD/>
     </TR>
     <TR>
      <TD>J213908.3-205951</TD>
      <TD>324.784899</TD>
      <TD>-20.997748</TD>
      <TD>19.474</TD>
      <TD>0.862</TD>
      <TD>7.1359057</TD>
      <TD/>
      <TD>9.861947</TD>
      <TD/>
      <TD/>
      <TD>1.2820584285102388</TD>
      <TD/>
      <TD/>
      <TD/>
      <TD/>
      <TD/>
      <TD/>
     </TR>
     <TR>
      <TD>J213908.5-245718</TD>
      <TD>324.785738</TD>
      <TD>-24.955083</TD>
      <TD>225.969</TD>
      <TD>0.504</TD>
      <TD>50.97626</TD>
      <TD>11.020571</TD>
      <TD>11.943637</TD>
      <TD>0.6431595</TD>
      <TD>0.17056438</TD>
      <TD/>
      <TD>J213908-245721</TD>
      <TD>693.5548186302185</TD>
      <TD>0.46750656</TD>
      <TD>0.029349381</TD>
      <TD/>
      <TD>-0.4716496255808591</TD>
     </TR>
     <TR>
      <TD>J213909.6-212845</TD>
      <TD>324.790369</TD>
      <TD>-21.479312</TD>
      <TD>12.436</TD>
      <TD>0.84</TD>
      <TD>5.778887</TD>
      <TD/>
      <TD>10.057672</TD>
      <TD/>
      <TD/>
      <TD>1.419805473404367</TD>
      <TD/>
      <TD/>
      <TD/>
      <TD/>
      <TD/>
      <TD/>
     </TR>
     <TR>
      <TD>J213910.4-223947</TD>
      <TD>324.793539</TD>
      <TD>-22.663296</TD>
      <TD>14.674</TD>
      <TD>0.308</TD>
      <TD>14.310887</TD>
      <TD/>
      <TD>10.615303</TD>
      <TD/>
      <TD/>
      <TD>1.1909313561844728</TD>
      <TD>J213910-223937</TD>
      <TD>101.17928683757782</TD>
      <TD/>
      <TD/>
      <TD>0</TD>
      <TD/>
     </TR>
     <TR>
      <TD>J213913.1-230234</TD>
      <TD>324.804675</TD>
      <TD>-23.042981</TD>
      <TD>55.582</TD>
      <TD>0.312</TD>
      <TD>34.108727</TD>
      <TD/>
      <TD>10.827172</TD>
      <TD/>
      <TD/>
      <TD>0.45193848444070644</TD>
      <TD>J213913-230231</TD>
      <TD>135.09325683116913</TD>
      <TD/>
      <TD/>
      <TD>0</TD>
      <TD/>
     </TR>
     <TR>
      <TD>J213913.1-245414</TD>
      <TD>324.804976</TD>
      <TD>-24.904024</TD>
      <TD>697.9</TD>
      <TD>0.526</TD>
      <TD>162.3066</TD>
      <TD>18.354395</TD>
      <TD>11.92548</TD>
      <TD>0.27168912</TD>
      <TD>0.11378968</TD>
      <TD/>
      <TD>J213913-245418</TD>
      <TD>2129.565954208374</TD>
      <TD>0.22369207</TD>
      <TD>0.014009452</TD>
      <TD/>
      <TD>-0.5414499401170842</TD>
     </TR>
     <TR>
      <TD>J213914.6-221310</TD>
      <TD>324.811219</TD>
      <TD>-22.219504</TD>
      <TD>63.804</TD>
      <TD>0.329</TD>
      <TD>37.11411</TD>
      <TD>12.928745</TD>
      <TD>10.412361</TD>
      <TD>0.7253035</TD>
      <TD>0.14014992</TD>
      <TD/>
      <TD/>
      <TD/>
      <TD/>
      <TD/>
      <TD/>
      <TD/>
     </TR>
     <TR>
      <TD>J213917.1-244024</TD>
      <TD>324.821532</TD>
      <TD>-24.67346</TD>
      <TD>10.669</TD>
      <TD>0.444</TD>
      <TD>6.592123</TD>
      <TD/>
      <TD>11.786885</TD>
      <TD/>
      <TD/>
      <TD>2.9615904247933034</TD>
      <TD/>
      <TD/>
      <TD/>
      <TD/>
      <TD/>
      <TD/>
     </TR>
     <TR>
      <TD>J213917.3-233206</TD>
      <TD>324.822242</TD>
      <TD>-23.535273</TD>
      <TD>31.553</TD>
      <TD>0.33</TD>
      <TD>16.523146</TD>
      <TD/>
      <TD>11.111296</TD>
      <TD/>
      <TD/>
      <TD>1.0927422351193246</TD>
      <TD/>
      <TD/>
      <TD/>
      <TD/>
      <TD/>
      <TD/>
     </TR>
     <TR>
      <TD>J213918.3-240231</TD>
      <TD>324.826494</TD>
      <TD>-24.042107</TD>
      <TD>16.857</TD>
      <TD>0.283</TD>
      <TD>8.670284</TD>
      <TD/>
      <TD>11.409805</TD>
      <TD/>
      <TD/>
      <TD>1.9813372098460709</TD>
      <TD/>
      <TD/>
      <TD/>
      <TD/>
      <TD/>
      <TD/>
     </TR>
     <TR>
      <TD>J213919.8-240133</TD>
      <TD>324.832604</TD>
      <TD>-24.025998</TD>
      <TD>9.93</TD>
      <TD>0.286</TD>
      <TD>5.3168635</TD>
      <TD/>
      <TD>11.403926</TD>
      <TD/>
      <TD/>
      <TD>3.2356118193046353</TD>
      <TD/>
      <TD/>
      <TD/>
      <TD/>
      <TD/>
      <TD/>
     </TR>
     <TR>
      <TD>J213924.2-244511</TD>
      <TD>324.851048</TD>
      <TD>-24.753316</TD>
      <TD>15.359</TD>
      <TD>0.46</TD>
      <TD>5.427123</TD>
      <TD/>
      <TD>11.861597</TD>
      <TD/>
      <TD/>
      <TD>3.6342673755638186</TD>
      <TD/>
      <TD/>
      <TD/>
      <TD/>
      <TD/>
      <TD/>
     </TR>
     <TR>
      <TD>J213924.5-185633</TD>
      <TD>324.852119</TD>
      <TD>-18.942734</TD>
      <TD>27.055</TD>
      <TD>0.678</TD>
      <TD>5.8400936</TD>
      <TD/>
      <TD>9.33424</TD>
      <TD/>
      <TD/>
      <TD>0.9118776714340912</TD>
      <TD>J213924-185630</TD>
      <TD>153.194859623909</TD>
      <TD/>
      <TD/>
      <TD>0.27413067</TD>
      <TD/>
     </TR>
     <TR>
      <TD>J213924.5-255643</TD>
      <TD>324.852211</TD>
      <TD>-25.945518</TD>
      <TD>888.593</TD>
      <TD>0.679</TD>
      <TD>55.527473</TD>
      <TD>10.234964</TD>
      <TD>12.646553</TD>
      <TD>0.8780329</TD>
      <TD>0.1904673</TD>
      <TD/>
      <TD>J213924-255645</TD>
      <TD>5787.229061126709</TD>
      <TD>0.42182618</TD>
      <TD>0.027292207</TD>
      <TD/>
      <TD>-0.6704451097493287</TD>
     </TR>
     <TR>
      <TD>J213924.7-200359</TD>
      <TD>324.852949</TD>
      <TD>-20.066533</TD>
      <TD>34.387</TD>
      <TD>0.494</TD>
      <TD>7.7957864</TD>
      <TD/>
      <TD>9.605018</TD>
      <TD/>
      <TD/>
      <TD>1.0917279950768295</TD>
      <TD/>
      <TD/>
      <TD/>
      <TD/>
      <TD/>
      <TD/>
     </TR>
     <TR>
      <TD>J213926.4-172352</TD>
      <TD>324.860129</TD>
      <TD>-17.397855</TD>
      <TD>234.836</TD>
      <TD>0.432</TD>
      <TD>38.437973</TD>
      <TD>47.990494</TD>
      <TD>9.178303</TD>
      <TD>0.9052793</TD>
      <TD>0.0735478</TD>
      <TD/>
      <TD>J213926-172353</TD>
      <TD>210.73287725448608</TD>
      <TD>0.9522994</TD>
      <TD>0.070524275</TD>
      <TD/>
      <TD>0.03389025398944831</TD>
     </TR>
     <TR>
      <TD>J213929.1-213158</TD>
      <TD>324.871402</TD>
      <TD>-21.532872</TD>
      <TD>20.959</TD>
      <TD>0.832</TD>
      <TD>10.631992</TD>
      <TD/>
      <TD>10.150846</TD>
      <TD/>
      <TD/>
      <TD>1.3418966958535827</TD>
      <TD/>
      <TD/>
      <TD/>
      <TD/>
      <TD/>
      <TD/>
     </TR>
     <TR>
      <TD>J213930.2-241206</TD>
      <TD>324.876079</TD>
      <TD>-24.201673</TD>
      <TD>13.74</TD>
      <TD>0.291</TD>
      <TD>6.6131525</TD>
      <TD/>
      <TD>11.534089</TD>
      <TD/>
      <TD/>
      <TD>2.6693883548739055</TD>
      <TD/>
      <TD/>
      <TD/>
      <TD/>
      <TD/>
      <TD/>
     </TR>
     <TR>
      <TD>J213934.2-182225</TD>
      <TD>324.892875</TD>
      <TD>-18.37365</TD>
      <TD>31.667</TD>
      <TD>0.574</TD>
      <TD>6.2786956</TD>
      <TD/>
      <TD>9.282731</TD>
      <TD/>
      <TD/>
      <TD>1.0439606650647757</TD>
      <TD/>
      <TD/>
      <TD/>
      <TD/>
      <TD/>
      <TD/>
     </TR>
     <TR>
      <TD>J213934.3-260338</TD>
      <TD>324.893096</TD>
      <TD>-26.060727</TD>
      <TD>201.948</TD>
      <TD>0.644</TD>
      <TD>10.944074</TD>
      <TD/>
      <TD>12.752126</TD>
      <TD/>
      <TD/>
      <TD>3.0350682451083806</TD>
      <TD>J213934-260340</TD>
      <TD>1297.2588539123535</TD>
      <TD/>
      <TD/>
      <TD>0.04746942</TD>
      <TD/>
     </TR>
     <TR>
      <TD>J213935.4-250610</TD>
      <TD>324.897687</TD>
      <TD>-25.102915</TD>
      <TD>127.004</TD>
      <TD>0.433</TD>
      <TD>26.421186</TD>
      <TD/>
      <TD>12.116686</TD>
      <TD/>
      <TD/>
      <TD>0.9114743212243471</TD>
      <TD>J213935-250608</TD>
      <TD>359.43281650543213</TD>
      <TD>0.28552553</TD>
      <TD>0.034186855</TD>
      <TD/>
      <TD/>
     </TR>
     <TR>
      <TD>J213935.9-233157</TD>
      <TD>324.899766</TD>
      <TD>-23.53255</TD>
      <TD>9.382</TD>
      <TD>0.343</TD>
      <TD>7.067169</TD>
      <TD/>
      <TD>11.165957</TD>
      <TD/>
      <TD/>
      <TD>2.0807108816040705</TD>
      <TD/>
      <TD/>
      <TD/>
      <TD/>
      <TD/>
      <TD/>
     </TR>
     <TR>
      <TD>J213937.8-193021</TD>
      <TD>324.907859</TD>
      <TD>-19.505864</TD>
      <TD>41.414</TD>
      <TD>0.701</TD>
      <TD>15.531029</TD>
      <TD/>
      <TD>9.505638</TD>
      <TD/>
      <TD/>
      <TD>0.4140441098302214</TD>
      <TD>J213937-193021</TD>
      <TD>290.88255763053894</TD>
      <TD/>
      <TD/>
      <TD>0</TD>
      <TD/>
     </TR>
     <TR>
      <TD>J213939.0-230159</TD>
      <TD>324.912799</TD>
      <TD>-23.0332</TD>
      <TD>11.122</TD>
      <TD>0.327</TD>
      <TD>6.523994</TD>
      <TD/>
      <TD>10.906873</TD>
      <TD/>
      <TD/>
      <TD>2.468159180869424</TD>
      <TD/>
      <TD/>
      <TD/>
      <TD/>
      <TD/>
      <TD/>
     </TR>
     <TR>
      <TD>J213939.5-183810</TD>
      <TD>324.914888</TD>
      <TD>-18.636148</TD>
      <TD>796.245</TD>
      <TD>0.766</TD>
      <TD>142.4403</TD>
      <TD>51.715</TD>
      <TD>9.33958</TD>
      <TD>0.19263978</TD>
      <TD>0.0415822</TD>
      <TD/>
      <TD>J213939-183809</TD>
      <TD>1869.5499897003174</TD>
      <TD>0.1987706</TD>
      <TD>0.012268511</TD>
      <TD/>
      <TD>-0.5200941839052075</TD>
     </TR>
     <TR>
      <TD>J213940.4-224025</TD>
      <TD>324.918357</TD>
      <TD>-22.673766</TD>
      <TD>19.982</TD>
      <TD>0.315</TD>
      <TD>13.38398</TD>
      <TD/>
      <TD>10.7252035</TD>
      <TD/>
      <TD/>
      <TD>1.2524036759465607</TD>
      <TD/>
      <TD/>
      <TD/>
      <TD/>
      <TD/>
      <TD/>
     </TR>
     <TR>
      <TD>J213940.8-193251</TD>
      <TD>324.920249</TD>
      <TD>-19.547674</TD>
      <TD>28.181</TD>
      <TD>0.716</TD>
      <TD>12.841632</TD>
      <TD/>
      <TD>9.522807</TD>
      <TD/>
      <TD/>
      <TD>0.5122386345489504</TD>
      <TD/>
      <TD/>
      <TD/>
      <TD/>
      <TD/>
      <TD/>
     </TR>
     <TR>
      <TD>J213944.6-191225</TD>
      <TD>324.936151</TD>
      <TD>-19.207174</TD>
      <TD>70.042</TD>
      <TD>0.582</TD>
      <TD>19.024586</TD>
      <TD>24.092285</TD>
      <TD>9.463498</TD>
      <TD>0.7561377</TD>
      <TD>0.14901726</TD>
      <TD/>
      <TD>J213944-191227</TD>
      <TD>164.90836441516876</TD>
      <TD>0.76723516</TD>
      <TD>0.090785414</TD>
      <TD/>
      <TD>-0.5118592271296939</TD>
     </TR>
     <TR>
      <TD>J213945.0-250114</TD>
      <TD>324.93767</TD>
      <TD>-25.0208</TD>
      <TD>197.019</TD>
      <TD>0.455</TD>
      <TD>44.382698</TD>
      <TD/>
      <TD>12.093617</TD>
      <TD/>
      <TD/>
      <TD>0.49374570578604565</TD>
      <TD>J213945-250118</TD>
      <TD>559.7108602523804</TD>
      <TD>0.19114502</TD>
      <TD>0.021826684</TD>
      <TD/>
      <TD/>
     </TR>
     <TR>
      <TD>J213946.2-221053</TD>
      <TD>324.94252</TD>
      <TD>-22.181564</TD>
      <TD>7.217</TD>
      <TD>0.354</TD>
      <TD>5.260068</TD>
      <TD/>
      <TD>10.501114</TD>
      <TD/>
      <TD/>
      <TD>2.9053347976864665</TD>
      <TD/>
      <TD/>
      <TD/>
      <TD/>
      <TD/>
      <TD/>
     </TR>
     <TR>
      <TD>J213947.5-220619</TD>
      <TD>324.948105</TD>
      <TD>-22.105343</TD>
      <TD>30.464</TD>
      <TD>0.373</TD>
      <TD>24.898674</TD>
      <TD/>
      <TD>10.473497</TD>
      <TD/>
      <TD/>
      <TD>0.5924829593445633</TD>
      <TD>J213947-220621</TD>
      <TD>224.2479920387268</TD>
      <TD/>
      <TD/>
      <TD>0</TD>
      <TD/>
     </TR>
     <TR>
      <TD>J213948.3-234648</TD>
      <TD>324.951638</TD>
      <TD>-23.780105</TD>
      <TD>7.878</TD>
      <TD>0.279</TD>
      <TD>7.0017695</TD>
      <TD/>
      <TD>11.350211</TD>
      <TD/>
      <TD/>
      <TD>2.003337452254778</TD>
      <TD/>
      <TD/>
      <TD/>
      <TD/>
      <TD/>
      <TD/>
     </TR>
     <TR>
      <TD>J213950.9-191630</TD>
      <TD>324.96239</TD>
      <TD>-19.275152</TD>
      <TD>173.917</TD>
      <TD>0.601</TD>
      <TD>32.94351</TD>
      <TD>7.1282835</TD>
      <TD>9.500045</TD>
      <TD>0.26990286</TD>
      <TD>0.17923802</TD>
      <TD/>
      <TD>J213950-191629</TD>
      <TD>904.1277170181274</TD>
      <TD>0.076317176</TD>
      <TD>0.018689523</TD>
      <TD/>
      <TD>-0.22642174288110634</TD>
     </TR>
     <TR>
      <TD>J213953.6-221825</TD>
      <TD>324.973734</TD>
      <TD>-22.307074</TD>
      <TD>14.202</TD>
      <TD>0.317</TD>
      <TD>12.682634</TD>
      <TD/>
      <TD>10.588766</TD>
      <TD/>
      <TD/>
      <TD>1.1530582804421268</TD>
      <TD/>
      <TD/>
      <TD/>
      <TD/>
      <TD/>
      <TD/>
     </TR>
     <TR>
      <TD>J213956.4-220352</TD>
      <TD>324.985119</TD>
      <TD>-22.064664</TD>
      <TD>11.546</TD>
      <TD>0.462</TD>
      <TD>5.7364645</TD>
      <TD/>
      <TD>10.4795685</TD>
      <TD/>
      <TD/>
      <TD>2.632982633354884</TD>
      <TD/>
      <TD/>
      <TD/>
      <TD/>
      <TD/>
      <TD/>
     </TR>
     <TR>
      <TD>J213957.7-212034</TD>
      <TD>324.99066</TD>
      <TD>-21.342938</TD>
      <TD>165.004</TD>
      <TD>0.76</TD>
      <TD>48.31896</TD>
      <TD>6.2065616</TD>
      <TD>10.173925</TD>
      <TD>0.21727921</TD>
      <TD>0.2116529</TD>
      <TD/>
      <TD>J213957-212034</TD>
      <TD>814.6960735321045</TD>
      <TD>0.27472025</TD>
      <TD>0.01791691</TD>
      <TD/>
      <TD>-1.0764323409037189</TD>
     </TR>
     <TR>
      <TD>J213958.2-195443</TD>
      <TD>324.992716</TD>
      <TD>-19.912086</TD>
      <TD>36.957</TD>
      <TD>0.478</TD>
      <TD>8.981821</TD>
      <TD>9.539062</TD>
      <TD>9.686734</TD>
      <TD>1.0597541</TD>
      <TD>0.31873003</TD>
      <TD/>
      <TD>J213958-195438</TD>
      <TD>96.25763446092606</TD>
      <TD>0.86843675</TD>
      <TD>0.16636749</TD>
      <TD/>
      <TD>-0.44562520488538016</TD>
     </TR>
     <TR>
      <TD>J213959.0-241834</TD>
      <TD>324.9962</TD>
      <TD>-24.309615</TD>
      <TD>107.431</TD>
      <TD>0.387</TD>
      <TD>62.535217</TD>
      <TD/>
      <TD>11.694501</TD>
      <TD/>
      <TD/>
      <TD>0.29846330045493447</TD>
      <TD>J213959-241838</TD>
      <TD>718.4402346611023</TD>
      <TD/>
      <TD/>
      <TD>0</TD>
      <TD/>
     </TR>
     <TR>
      <TD>J213959.8-215454</TD>
      <TD>324.999493</TD>
      <TD>-21.915046</TD>
      <TD>9.237</TD>
      <TD>0.584</TD>
      <TD>7.117152</TD>
      <TD/>
      <TD>10.421028</TD>
      <TD/>
      <TD/>
      <TD>2.169894076945665</TD>
      <TD/>
      <TD/>
      <TD/>
      <TD/>
      <TD/>
      <TD/>
     </TR>
     <TR>
      <TD>J213959.9-213919</TD>
      <TD>324.999914</TD>
      <TD>-21.655413</TD>
      <TD>18.688</TD>
      <TD>0.57</TD>
      <TD>12.2780075</TD>
      <TD/>
      <TD>10.31328</TD>
      <TD/>
      <TD/>
      <TD>1.3056262181967169</TD>
      <TD>J213959-213924</TD>
      <TD>92.07779914140701</TD>
      <TD/>
      <TD/>
      <TD>0.3784206</TD>
      <TD/>
     </TR>
     <TR>
      <TD>J214001.7-211632</TD>
      <TD>325.007149</TD>
      <TD>-21.275809</TD>
      <TD>39.904</TD>
      <TD>0.722</TD>
      <TD>12.053026</TD>
      <TD/>
      <TD>10.163618</TD>
      <TD/>
      <TD/>
      <TD>1.119068017891082</TD>
      <TD>J214001-211630</TD>
      <TD>135.21738350391388</TD>
      <TD/>
      <TD/>
      <TD>0</TD>
      <TD/>
     </TR>
     <TR>
      <TD>J214003.1-222528</TD>
      <TD>325.01299</TD>
      <TD>-22.424551</TD>
      <TD>17.861</TD>
      <TD>0.291</TD>
      <TD>10.931371</TD>
      <TD/>
      <TD>10.672072</TD>
      <TD/>
      <TD/>
      <TD>1.2916857802737374</TD>
      <TD/>
      <TD/>
      <TD/>
      <TD/>
      <TD/>
      <TD/>
     </TR>
     <TR>
      <TD>J214004.9-240914</TD>
      <TD>325.02056</TD>
      <TD>-24.154027</TD>
      <TD>82.111</TD>
      <TD>0.341</TD>
      <TD>40.95161</TD>
      <TD/>
      <TD>11.615945</TD>
      <TD/>
      <TD/>
      <TD>0.38973902114454334</TD>
      <TD>J214004-240915</TD>
      <TD>252.80800461769104</TD>
      <TD/>
      <TD/>
      <TD>0</TD>
      <TD/>
     </TR>
     <TR>
      <TD>J214010.7-161628</TD>
      <TD>325.044656</TD>
      <TD>-16.274532</TD>
      <TD>566.083</TD>
      <TD>0.808</TD>
      <TD>27.896997</TD>
      <TD/>
      <TD>9.396113</TD>
      <TD/>
      <TD/>
      <TD>0.34199757324363933</TD>
      <TD>J214010-161626</TD>
      <TD>5210.4058265686035</TD>
      <TD>0.091192506</TD>
      <TD>0.0056992164</TD>
      <TD/>
      <TD/>
     </TR>
     <TR>
      <TD>J214011.4-220505</TD>
      <TD>325.047879</TD>
      <TD>-22.08474</TD>
      <TD>17.726</TD>
      <TD>0.478</TD>
      <TD>15.195792</TD>
      <TD/>
      <TD>10.543791</TD>
      <TD/>
      <TD/>
      <TD>1.0540452722783558</TD>
      <TD/>
      <TD/>
      <TD/>
      <TD/>
      <TD/>
      <TD/>
     </TR>
     <TR>
      <TD>J214011.6-182529</TD>
      <TD>325.048503</TD>
      <TD>-18.424837</TD>
      <TD>187.375</TD>
      <TD>0.562</TD>
      <TD>38.173973</TD>
      <TD>7.2600303</TD>
      <TD>9.435732</TD>
      <TD>0.23248915</TD>
      <TD>0.16143358</TD>
      <TD/>
      <TD>J214011-182528</TD>
      <TD>903.5521745681763</TD>
      <TD>0.37981796</TD>
      <TD>0.023525393</TD>
      <TD/>
      <TD>-1.2131775318968208</TD>
     </TR>
     <TR>
      <TD>J214014.6-221736</TD>
      <TD>325.060989</TD>
      <TD>-22.293585</TD>
      <TD>6.826</TD>
      <TD>0.309</TD>
      <TD>6.7843785</TD>
      <TD/>
      <TD>10.653226</TD>
      <TD/>
      <TD/>
      <TD>2.11501327193203</TD>
      <TD/>
      <TD/>
      <TD/>
      <TD/>
      <TD/>
      <TD/>
     </TR>
     <TR>
      <TD>J214017.6-235003</TD>
      <TD>325.073745</TD>
      <TD>-23.834185</TD>
      <TD>12.824</TD>
      <TD>0.351</TD>
      <TD>6.708498</TD>
      <TD/>
      <TD>11.4713955</TD>
      <TD/>
      <TD/>
      <TD>1.906556345098387</TD>
      <TD/>
      <TD/>
      <TD/>
      <TD/>
      <TD/>
      <TD/>
     </TR>
     <TR>
      <TD>J214019.8-191201</TD>
      <TD>325.08281</TD>
      <TD>-19.200446</TD>
      <TD>114.774</TD>
      <TD>0.643</TD>
      <TD>33.432293</TD>
      <TD/>
      <TD>9.596795</TD>
      <TD/>
      <TD/>
      <TD>0.1704116542470275</TD>
      <TD>J214019-191202</TD>
      <TD>523.4052538871765</TD>
      <TD/>
      <TD/>
      <TD>0.104810454</TD>
      <TD/>
     </TR>
     <TR>
      <TD>J214022.3-210911</TD>
      <TD>325.093229</TD>
      <TD>-21.153243</TD>
      <TD>69.811</TD>
      <TD>0.728</TD>
      <TD>19.549852</TD>
      <TD/>
      <TD>10.188001</TD>
      <TD/>
      <TD/>
      <TD>0.5498632048628694</TD>
      <TD>J214022-210910</TD>
      <TD>330.36935329437256</TD>
      <TD/>
      <TD/>
      <TD>0.12889348</TD>
      <TD/>
     </TR>
     <TR>
      <TD>J214023.4-223229</TD>
      <TD>325.097668</TD>
      <TD>-22.541596</TD>
      <TD>9.293</TD>
      <TD>0.301</TD>
      <TD>7.0484676</TD>
      <TD/>
      <TD>10.795576</TD>
      <TD/>
      <TD/>
      <TD>2.0404276448067744</TD>
      <TD/>
      <TD/>
      <TD/>
      <TD/>
      <TD/>
      <TD/>
     </TR>
     <TR>
      <TD>J214023.7-194453</TD>
      <TD>325.099061</TD>
      <TD>-19.748269</TD>
      <TD>12.712</TD>
      <TD>0.511</TD>
      <TD>5.423709</TD>
      <TD/>
      <TD>9.739206</TD>
      <TD/>
      <TD/>
      <TD>1.382159791334125</TD>
      <TD/>
      <TD/>
      <TD/>
      <TD/>
      <TD/>
      <TD/>
     </TR>
     <TR>
      <TD>J214024.1-234412</TD>
      <TD>325.100469</TD>
      <TD>-23.736669</TD>
      <TD>35.455</TD>
      <TD>0.34</TD>
      <TD>18.905296</TD>
      <TD/>
      <TD>11.436579</TD>
      <TD/>
      <TD/>
      <TD>0.684996140789605</TD>
      <TD>J214024-234359</TD>
      <TD>179.63463068008423</TD>
      <TD/>
      <TD/>
      <TD>0</TD>
      <TD/>
     </TR>
     <TR>
      <TD>J214024.5-234239</TD>
      <TD>325.102265</TD>
      <TD>-23.711049</TD>
      <TD>10.032</TD>
      <TD>0.337</TD>
      <TD>6.3911886</TD>
      <TD/>
      <TD>11.421303</TD>
      <TD/>
      <TD/>
      <TD>2.037973455068375</TD>
      <TD/>
      <TD/>
      <TD/>
      <TD/>
      <TD/>
      <TD/>
     </TR>
     <TR>
      <TD>J214024.7-224633</TD>
      <TD>325.103268</TD>
      <TD>-22.775983</TD>
      <TD>10.589</TD>
      <TD>0.266</TD>
      <TD>9.76429</TD>
      <TD/>
      <TD>10.919266</TD>
      <TD/>
      <TD/>
      <TD>1.6925558665860592</TD>
      <TD/>
      <TD/>
      <TD/>
      <TD/>
      <TD/>
      <TD/>
     </TR>
     <TR>
      <TD>J214027.3-180904</TD>
      <TD>325.113779</TD>
      <TD>-18.151279</TD>
      <TD>40.728</TD>
      <TD>0.608</TD>
      <TD>6.978258</TD>
      <TD/>
      <TD>9.464635</TD>
      <TD/>
      <TD/>
      <TD>0.8176750928547973</TD>
      <TD>J214027-180900</TD>
      <TD>165.8836156129837</TD>
      <TD/>
      <TD/>
      <TD>0</TD>
      <TD/>
     </TR>
     <TR>
      <TD>J214030.4-250327</TD>
      <TD>325.126784</TD>
      <TD>-25.057766</TD>
      <TD>21.393</TD>
      <TD>0.374</TD>
      <TD>6.02675</TD>
      <TD/>
      <TD>12.247644</TD>
      <TD/>
      <TD/>
      <TD>3.9808509882442547</TD>
      <TD/>
      <TD/>
      <TD/>
      <TD/>
      <TD/>
      <TD/>
     </TR>
     <TR>
      <TD>J214032.5-211559</TD>
      <TD>325.135587</TD>
      <TD>-21.266663</TD>
      <TD>250.317</TD>
      <TD>0.743</TD>
      <TD>93.69716</TD>
      <TD>15.416872</TD>
      <TD>10.268407</TD>
      <TD>0.2350719</TD>
      <TD>0.104177356</TD>
      <TD/>
      <TD>J214032-211600</TD>
      <TD>1208.8348865509033</TD>
      <TD>0.22522226</TD>
      <TD>0.014217832</TD>
      <TD/>
      <TD>-0.9003777008910673</TD>
     </TR>
     <TR>
      <TD>J214032.6-213956</TD>
      <TD>325.135991</TD>
      <TD>-21.665589</TD>
      <TD>125.566</TD>
      <TD>0.549</TD>
      <TD>74.27999</TD>
      <TD>53.05443</TD>
      <TD>10.4309</TD>
      <TD>1.0499959</TD>
      <TD>0.058512256</TD>
      <TD/>
      <TD>J214032-213958</TD>
      <TD>201.14555954933167</TD>
      <TD>0.936167</TD>
      <TD>0.060242385</TD>
      <TD/>
      <TD>-0.20950676026146872</TD>
     </TR>
     <TR>
      <TD>J214036.3-260220</TD>
      <TD>325.151557</TD>
      <TD>-26.039121</TD>
      <TD>163.401</TD>
      <TD>0.348</TD>
      <TD>11.321468</TD>
      <TD/>
      <TD>12.912571</TD>
      <TD/>
      <TD/>
      <TD>3.0866494420991226</TD>
      <TD>J214036-260223</TD>
      <TD>667.761504650116</TD>
      <TD>0.50977963</TD>
      <TD>0.033019092</TD>
      <TD/>
      <TD/>
     </TR>
     <TR>
      <TD>J214042.6-251211</TD>
      <TD>325.177686</TD>
      <TD>-25.203239</TD>
      <TD>20.466</TD>
      <TD>0.354</TD>
      <TD>6.5116963</TD>
      <TD/>
      <TD>12.379816</TD>
      <TD/>
      <TD/>
      <TD>3.796527259785364</TD>
      <TD/>
      <TD/>
      <TD/>
      <TD/>
      <TD/>
      <TD/>
     </TR>
     <TR>
      <TD>J214044.1-231156</TD>
      <TD>325.184112</TD>
      <TD>-23.199021</TD>
      <TD>9.542</TD>
      <TD>0.295</TD>
      <TD>6.9300003</TD>
      <TD/>
      <TD>11.204266</TD>
      <TD/>
      <TD/>
      <TD>2.6299939578692215</TD>
      <TD/>
      <TD/>
      <TD/>
      <TD/>
      <TD/>
      <TD/>
     </TR>
     <TR>
      <TD>J214044.5-202444</TD>
      <TD>325.185441</TD>
      <TD>-20.412359</TD>
      <TD>33.96</TD>
      <TD>0.457</TD>
      <TD>11.413211</TD>
      <TD/>
      <TD>10.006591</TD>
      <TD/>
      <TD/>
      <TD>0.8829273657239831</TD>
      <TD>J214044-202445</TD>
      <TD>146.96712791919708</TD>
      <TD>0.6462673</TD>
      <TD>0.16046476</TD>
      <TD/>
      <TD/>
     </TR>
     <TR>
      <TD>J214046.8-192357</TD>
      <TD>325.195243</TD>
      <TD>-19.399238</TD>
      <TD>90.04</TD>
      <TD>0.504</TD>
      <TD>26.445322</TD>
      <TD>42.249928</TD>
      <TD>9.743618</TD>
      <TD>0.93886745</TD>
      <TD>0.11051399</TD>
      <TD/>
      <TD/>
      <TD/>
      <TD/>
      <TD/>
      <TD/>
      <TD/>
     </TR>
     <TR>
      <TD>J214046.9-254330</TD>
      <TD>325.195663</TD>
      <TD>-25.725062</TD>
      <TD>122.388</TD>
      <TD>0.349</TD>
      <TD>15.317094</TD>
      <TD/>
      <TD>12.726715</TD>
      <TD/>
      <TD/>
      <TD>2.027965925009936</TD>
      <TD>J214046-254331</TD>
      <TD>330.2116096019745</TD>
      <TD/>
      <TD/>
      <TD>0</TD>
      <TD/>
     </TR>
     <TR>
      <TD>J214047.1-195749</TD>
      <TD>325.196455</TD>
      <TD>-19.963612</TD>
      <TD>43.508</TD>
      <TD>0.489</TD>
      <TD>14.533386</TD>
      <TD/>
      <TD>9.884683</TD>
      <TD/>
      <TD/>
      <TD>0.7497959809298675</TD>
      <TD>J214046-195751</TD>
      <TD>140.227809548378</TD>
      <TD>0.73055357</TD>
      <TD>0.103984654</TD>
      <TD/>
      <TD/>
     </TR>
     <TR>
      <TD>J214047.8-205035</TD>
      <TD>325.199463</TD>
      <TD>-20.843293</TD>
      <TD>15.216</TD>
      <TD>0.513</TD>
      <TD>6.0694985</TD>
      <TD/>
      <TD>10.1704235</TD>
      <TD/>
      <TD/>
      <TD>1.7205885358806803</TD>
      <TD/>
      <TD/>
      <TD/>
      <TD/>
      <TD/>
      <TD/>
     </TR>
     <TR>
      <TD>J214057.6-191159</TD>
      <TD>325.240125</TD>
      <TD>-19.199903</TD>
      <TD>21.503</TD>
      <TD>0.561</TD>
      <TD>7.531336</TD>
      <TD/>
      <TD>9.743538</TD>
      <TD/>
      <TD/>
      <TD>0.8519301580570827</TD>
      <TD/>
      <TD/>
      <TD/>
      <TD/>
      <TD/>
      <TD/>
     </TR>
     <TR>
      <TD>J214057.6-205111</TD>
      <TD>325.240135</TD>
      <TD>-20.853199</TD>
      <TD>19.405</TD>
      <TD>0.522</TD>
      <TD>6.2699914</TD>
      <TD/>
      <TD>10.203735</TD>
      <TD/>
      <TD/>
      <TD>1.1365739493804388</TD>
      <TD/>
      <TD/>
      <TD/>
      <TD/>
      <TD/>
      <TD/>
     </TR>
     <TR>
      <TD>J214057.8-233605</TD>
      <TD>325.240918</TD>
      <TD>-23.601447</TD>
      <TD>18.525</TD>
      <TD>0.264</TD>
      <TD>9.891859</TD>
      <TD/>
      <TD>11.468254</TD>
      <TD/>
      <TD/>
      <TD>1.9712727085767054</TD>
      <TD/>
      <TD/>
      <TD/>
      <TD/>
      <TD/>
      <TD/>
     </TR>
     <TR>
      <TD>J214100.9-244642</TD>
      <TD>325.253955</TD>
      <TD>-24.778424</TD>
      <TD>76.003</TD>
      <TD>0.324</TD>
      <TD>27.88648</TD>
      <TD/>
      <TD>12.159795</TD>
      <TD/>
      <TD/>
      <TD>0.8209446346972062</TD>
      <TD>J214100-244645</TD>
      <TD>347.634494304657</TD>
      <TD/>
      <TD/>
      <TD>0</TD>
      <TD/>
     </TR>
     <TR>
      <TD>J214106.1-225805</TD>
      <TD>325.275764</TD>
      <TD>-22.96831</TD>
      <TD>16.009</TD>
      <TD>0.277</TD>
      <TD>9.919594</TD>
      <TD/>
      <TD>11.157963</TD>
      <TD/>
      <TD/>
      <TD>1.74283216261525</TD>
      <TD/>
      <TD/>
      <TD/>
      <TD/>
      <TD/>
      <TD/>
     </TR>
     <TR>
      <TD>J214108.3-212900</TD>
      <TD>325.284746</TD>
      <TD>-21.483529</TD>
      <TD>10.576</TD>
      <TD>0.471</TD>
      <TD>5.6844916</TD>
      <TD/>
      <TD>10.484763</TD>
      <TD/>
      <TD/>
      <TD>2.2124802929018417</TD>
      <TD/>
      <TD/>
      <TD/>
      <TD/>
      <TD/>
      <TD/>
     </TR>
     <TR>
      <TD>J214112.5-215615</TD>
      <TD>325.302446</TD>
      <TD>-21.937671</TD>
      <TD>30.931</TD>
      <TD>0.379</TD>
      <TD>20.451529</TD>
      <TD/>
      <TD>10.686241</TD>
      <TD/>
      <TD/>
      <TD>0.7818477089083498</TD>
      <TD/>
      <TD/>
      <TD/>
      <TD/>
      <TD/>
      <TD/>
     </TR>
     <TR>
      <TD>J214113.2-242712</TD>
      <TD>325.305297</TD>
      <TD>-24.453462</TD>
      <TD>21.922</TD>
      <TD>0.329</TD>
      <TD>10.502382</TD>
      <TD/>
      <TD>12.005055</TD>
      <TD/>
      <TD/>
      <TD>2.0606973545856695</TD>
      <TD/>
      <TD/>
      <TD/>
      <TD/>
      <TD/>
      <TD/>
     </TR>
     <TR>
      <TD>J214113.5-242051</TD>
      <TD>325.306302</TD>
      <TD>-24.347697</TD>
      <TD>13.672</TD>
      <TD>0.283</TD>
      <TD>6.475328</TD>
      <TD/>
      <TD>11.941898</TD>
      <TD/>
      <TD/>
      <TD>2.7361947129861415</TD>
      <TD/>
      <TD/>
      <TD/>
      <TD/>
      <TD/>
      <TD/>
     </TR>
     <TR>
      <TD>J214116.1-184229</TD>
      <TD>325.317132</TD>
      <TD>-18.708312</TD>
      <TD>37.782</TD>
      <TD>0.589</TD>
      <TD>10.556772</TD>
      <TD/>
      <TD>9.724998</TD>
      <TD/>
      <TD/>
      <TD>0.7640509905017123</TD>
      <TD>J214116-184229</TD>
      <TD>143.12238991260529</TD>
      <TD/>
      <TD/>
      <TD>0</TD>
      <TD/>
     </TR>
     <TR>
      <TD>J214116.9-222212</TD>
      <TD>325.320577</TD>
      <TD>-22.370009</TD>
      <TD>8.016</TD>
      <TD>0.304</TD>
      <TD>6.0027285</TD>
      <TD/>
      <TD>10.896596</TD>
      <TD/>
      <TD/>
      <TD>2.093514868922756</TD>
      <TD/>
      <TD/>
      <TD/>
      <TD/>
      <TD/>
      <TD/>
     </TR>
     <TR>
      <TD>J214118.3-201423</TD>
      <TD>325.326657</TD>
      <TD>-20.23988</TD>
      <TD>115.75</TD>
      <TD>0.57</TD>
      <TD>6.336508</TD>
      <TD/>
      <TD>10.083216</TD>
      <TD/>
      <TD/>
      <TD>2.012184866497784</TD>
      <TD>J214118-201420</TD>
      <TD>642.2070264816284</TD>
      <TD/>
      <TD/>
      <TD>0.043927845</TD>
      <TD/>
     </TR>
     <TR>
      <TD>J214118.3-214814</TD>
      <TD>325.326665</TD>
      <TD>-21.804051</TD>
      <TD>13.31</TD>
      <TD>0.399</TD>
      <TD>8.703456</TD>
      <TD/>
      <TD>10.649476</TD>
      <TD/>
      <TD/>
      <TD>1.7167569930190911</TD>
      <TD/>
      <TD/>
      <TD/>
      <TD/>
      <TD/>
      <TD/>
     </TR>
     <TR>
      <TD>J214118.6-185859</TD>
      <TD>325.327624</TD>
      <TD>-18.983245</TD>
      <TD>30.026</TD>
      <TD>0.519</TD>
      <TD>9.565296</TD>
      <TD>8.604215</TD>
      <TD>9.782664</TD>
      <TD>0.8783609</TD>
      <TD>0.309997</TD>
      <TD/>
      <TD/>
      <TD/>
      <TD/>
      <TD/>
      <TD/>
      <TD/>
     </TR>
     <TR>
      <TD>J214119.6-194649</TD>
      <TD>325.331889</TD>
      <TD>-19.780332</TD>
      <TD>21.553</TD>
      <TD>0.495</TD>
      <TD>7.371974</TD>
      <TD/>
      <TD>9.958583</TD>
      <TD/>
      <TD/>
      <TD>1.4876960862718285</TD>
      <TD/>
      <TD/>
      <TD/>
      <TD/>
      <TD/>
      <TD/>
     </TR>
     <TR>
      <TD>J214119.6-204102</TD>
      <TD>325.331842</TD>
      <TD>-20.684099</TD>
      <TD>182.789</TD>
      <TD>0.593</TD>
      <TD>63.297043</TD>
      <TD/>
      <TD>10.226933</TD>
      <TD/>
      <TD/>
      <TD>0.18263046970897828</TD>
      <TD>J214119-204101</TD>
      <TD>564.0010833740234</TD>
      <TD>0.14172526</TD>
      <TD>0.024054918</TD>
      <TD/>
      <TD/>
     </TR>
     <TR>
      <TD>J214120.0-233356</TD>
      <TD>325.333573</TD>
      <TD>-23.565676</TD>
      <TD>15.297</TD>
      <TD>0.273</TD>
      <TD>8.658446</TD>
      <TD/>
      <TD>11.5163355</TD>
      <TD/>
      <TD/>
      <TD>2.254845190924245</TD>
      <TD/>
      <TD/>
      <TD/>
      <TD/>
      <TD/>
      <TD/>
     </TR>
     <TR>
      <TD>J214125.3-184728</TD>
      <TD>325.355611</TD>
      <TD>-18.791308</TD>
      <TD>25.782</TD>
      <TD>0.536</TD>
      <TD>6.5209007</TD>
      <TD/>
      <TD>9.777431</TD>
      <TD/>
      <TD/>
      <TD>1.3439062851382921</TD>
      <TD/>
      <TD/>
      <TD/>
      <TD/>
      <TD/>
      <TD/>
     </TR>
     <TR>
      <TD>J214126.8-241813</TD>
      <TD>325.36188</TD>
      <TD>-24.303865</TD>
      <TD>33.105</TD>
      <TD>0.275</TD>
      <TD>16.040924</TD>
      <TD/>
      <TD>11.956358</TD>
      <TD/>
      <TD/>
      <TD>1.0749833152822041</TD>
      <TD>J214126-241817</TD>
      <TD>208.47614109516144</TD>
      <TD>0.59859306</TD>
      <TD>0.05661606</TD>
      <TD/>
      <TD/>
     </TR>
     <TR>
      <TD>J214127.1-250139</TD>
      <TD>325.363291</TD>
      <TD>-25.027711</TD>
      <TD>11.192</TD>
      <TD>0.35</TD>
      <TD>5.4777155</TD>
      <TD/>
      <TD>12.399709</TD>
      <TD/>
      <TD/>
      <TD>4.258881721301956</TD>
      <TD>J214127-250125</TD>
      <TD>110.92732846736908</TD>
      <TD/>
      <TD/>
      <TD>0.41107842</TD>
      <TD/>
     </TR>
     <TR>
      <TD>J214127.2-205143</TD>
      <TD>325.363604</TD>
      <TD>-20.8621</TD>
      <TD>101.654</TD>
      <TD>0.563</TD>
      <TD>32.171207</TD>
      <TD/>
      <TD>10.3139715</TD>
      <TD/>
      <TD/>
      <TD>0.35859926058240577</TD>
      <TD>J214127-205142</TD>
      <TD>327.7214467525482</TD>
      <TD>0.29785737</TD>
      <TD>0.040167425</TD>
      <TD/>
      <TD/>
     </TR>
     <TR>
      <TD>J214127.5-172504</TD>
      <TD>325.364828</TD>
      <TD>-17.417795</TD>
      <TD>39.22</TD>
      <TD>0.521</TD>
      <TD>7.68402</TD>
      <TD/>
      <TD>9.661193</TD>
      <TD/>
      <TD/>
      <TD>1.0699138192575104</TD>
      <TD/>
      <TD/>
      <TD/>
      <TD/>
      <TD/>
      <TD/>
     </TR>
     <TR>
      <TD>J214127.6-245555</TD>
      <TD>325.365168</TD>
      <TD>-24.932163</TD>
      <TD>37.262</TD>
      <TD>0.355</TD>
      <TD>14.149985</TD>
      <TD/>
      <TD>12.335351</TD>
      <TD/>
      <TD/>
      <TD>1.5415239479224867</TD>
      <TD>J214127-245557</TD>
      <TD>169.06483471393585</TD>
      <TD/>
      <TD/>
      <TD>0</TD>
      <TD/>
     </TR>
     <TR>
      <TD>J214132.1-230213</TD>
      <TD>325.384129</TD>
      <TD>-23.037204</TD>
      <TD>117.733</TD>
      <TD>0.306</TD>
      <TD>72.05689</TD>
      <TD>5.1888413</TD>
      <TD>11.276422</TD>
      <TD>0.25192308</TD>
      <TD>0.22477563</TD>
      <TD/>
      <TD>J214131-230215</TD>
      <TD>478.8586497306824</TD>
      <TD>0.24682376</TD>
      <TD>0.023900766</TD>
      <TD/>
      <TD>-0.8125995213293464</TD>
     </TR>
     <TR>
      <TD>J214132.2-184524</TD>
      <TD>325.384179</TD>
      <TD>-18.756715</TD>
      <TD>33.959</TD>
      <TD>0.606</TD>
      <TD>9.98662</TD>
      <TD/>
      <TD>9.799726</TD>
      <TD/>
      <TD/>
      <TD>0.8765369606333024</TD>
      <TD>J214132-184522</TD>
      <TD>147.68007397651672</TD>
      <TD/>
      <TD/>
      <TD>0</TD>
      <TD/>
     </TR>
     <TR>
      <TD>J214132.9-251754</TD>
      <TD>325.387154</TD>
      <TD>-25.298385</TD>
      <TD>67.184</TD>
      <TD>0.321</TD>
      <TD>16.866854</TD>
      <TD/>
      <TD>12.582166</TD>
      <TD/>
      <TD/>
      <TD>1.6179071896193487</TD>
      <TD>J214132-251754</TD>
      <TD>183.69199335575104</TD>
      <TD>0.7068958</TD>
      <TD>0.089685254</TD>
      <TD/>
      <TD/>
     </TR>
     <TR>
      <TD>J214133.7-214411</TD>
      <TD>325.390524</TD>
      <TD>-21.736505</TD>
      <TD>8.364</TD>
      <TD>0.423</TD>
      <TD>5.232278</TD>
      <TD/>
      <TD>10.676871</TD>
      <TD/>
      <TD/>
      <TD>2.7837312940765733</TD>
      <TD/>
      <TD/>
      <TD/>
      <TD/>
      <TD/>
      <TD/>
     </TR>
     <TR>
      <TD>J214137.4-230634</TD>
      <TD>325.406088</TD>
      <TD>-23.109659</TD>
      <TD>50.732</TD>
      <TD>0.294</TD>
      <TD>32.6461</TD>
      <TD/>
      <TD>11.331223</TD>
      <TD/>
      <TD/>
      <TD>0.5285243846043507</TD>
      <TD>J214137-230638</TD>
      <TD>154.5099914073944</TD>
      <TD>0.38521835</TD>
      <TD>0.08574161</TD>
      <TD/>
      <TD/>
     </TR>
     <TR>
      <TD>J214139.2-225806</TD>
      <TD>325.41338</TD>
      <TD>-22.968587</TD>
      <TD>16.077</TD>
      <TD>0.326</TD>
      <TD>10.9274845</TD>
      <TD/>
      <TD>11.263458</TD>
      <TD/>
      <TD/>
      <TD>1.6158092406444817</TD>
      <TD/>
      <TD/>
      <TD/>
      <TD/>
      <TD/>
      <TD/>
     </TR>
     <TR>
      <TD>J214140.0-192301</TD>
      <TD>325.41708</TD>
      <TD>-19.383624</TD>
      <TD>19.66</TD>
      <TD>0.492</TD>
      <TD>7.062624</TD>
      <TD/>
      <TD>9.94376</TD>
      <TD/>
      <TD/>
      <TD>1.8284379987503945</TD>
      <TD/>
      <TD/>
      <TD/>
      <TD/>
      <TD/>
      <TD/>
     </TR>
     <TR>
      <TD>J214143.3-241841</TD>
      <TD>325.430809</TD>
      <TD>-24.311393</TD>
      <TD>7.785</TD>
      <TD>0.275</TD>
      <TD>5.5105147</TD>
      <TD/>
      <TD>12.007879</TD>
      <TD/>
      <TD/>
      <TD>3.6072266874549177</TD>
      <TD/>
      <TD/>
      <TD/>
      <TD/>
      <TD/>
      <TD/>
     </TR>
     <TR>
      <TD>J214144.5-202626</TD>
      <TD>325.435655</TD>
      <TD>-20.440619</TD>
      <TD>22.572</TD>
      <TD>0.53</TD>
      <TD>7.64942</TD>
      <TD/>
      <TD>10.241957</TD>
      <TD/>
      <TD/>
      <TD>1.4341549238499487</TD>
      <TD/>
      <TD/>
      <TD/>
      <TD/>
      <TD/>
      <TD/>
     </TR>
     <TR>
      <TD>J214144.8-191754</TD>
      <TD>325.436915</TD>
      <TD>-19.298462</TD>
      <TD>22.405</TD>
      <TD>0.509</TD>
      <TD>7.998572</TD>
      <TD/>
      <TD>9.943924</TD>
      <TD/>
      <TD/>
      <TD>0.9009906309749273</TD>
      <TD/>
      <TD/>
      <TD/>
      <TD/>
      <TD/>
      <TD/>
     </TR>
     <TR>
      <TD>J214146.1-240439</TD>
      <TD>325.442134</TD>
      <TD>-24.077622</TD>
      <TD>12.778</TD>
      <TD>0.276</TD>
      <TD>8.222721</TD>
      <TD/>
      <TD>11.882716</TD>
      <TD/>
      <TD/>
      <TD>2.069059485513857</TD>
      <TD/>
      <TD/>
      <TD/>
      <TD/>
      <TD/>
      <TD/>
     </TR>
     <TR>
      <TD>J214149.8-242528</TD>
      <TD>325.457694</TD>
      <TD>-24.424461</TD>
      <TD>23.423</TD>
      <TD>0.26</TD>
      <TD>10.215417</TD>
      <TD/>
      <TD>12.098133</TD>
      <TD/>
      <TD/>
      <TD>2.0629719848184656</TD>
      <TD>J214149-242531</TD>
      <TD>137.45388388633728</TD>
      <TD/>
      <TD/>
      <TD>0.27875233</TD>
      <TD/>
     </TR>
     <TR>
      <TD>J214150.7-201534</TD>
      <TD>325.461379</TD>
      <TD>-20.259652</TD>
      <TD>96.619</TD>
      <TD>0.546</TD>
      <TD>42.80942</TD>
      <TD/>
      <TD>10.206239</TD>
      <TD/>
      <TD/>
      <TD>0.25519074691183585</TD>
      <TD>J214150-201533</TD>
      <TD>421.71165347099304</TD>
      <TD/>
      <TD/>
      <TD>0.1584066</TD>
      <TD/>
     </TR>
     <TR>
      <TD>J214150.8-205026</TD>
      <TD>325.461742</TD>
      <TD>-20.840767</TD>
      <TD>17.701</TD>
      <TD>0.571</TD>
      <TD>8.248305</TD>
      <TD/>
      <TD>10.39407</TD>
      <TD/>
      <TD/>
      <TD>1.4891162817124253</TD>
      <TD/>
      <TD/>
      <TD/>
      <TD/>
      <TD/>
      <TD/>
     </TR>
     <TR>
      <TD>J214152.8-221349</TD>
      <TD>325.47021</TD>
      <TD>-22.230338</TD>
      <TD>11.185</TD>
      <TD>0.303</TD>
      <TD>7.6744566</TD>
      <TD/>
      <TD>10.959521</TD>
      <TD/>
      <TD/>
      <TD>1.982862061347457</TD>
      <TD/>
      <TD/>
      <TD/>
      <TD/>
      <TD/>
      <TD/>
     </TR>
     <TR>
      <TD>J214154.5-201837</TD>
      <TD>325.477475</TD>
      <TD>-20.310343</TD>
      <TD>52.775</TD>
      <TD>0.495</TD>
      <TD>23.366388</TD>
      <TD>19.403437</TD>
      <TD>10.238215</TD>
      <TD>1.0840117</TD>
      <TD>0.1500229</TD>
      <TD/>
      <TD>J214155-201842</TD>
      <TD>118.60979348421097</TD>
      <TD>0.92730576</TD>
      <TD>0.08576555</TD>
      <TD/>
      <TD>-0.38419555035016306</TD>
     </TR>
     <TR>
      <TD>J214157.4-231902</TD>
      <TD>325.489562</TD>
      <TD>-23.317272</TD>
      <TD>26.065</TD>
      <TD>0.349</TD>
      <TD>17.197784</TD>
      <TD/>
      <TD>11.504239</TD>
      <TD/>
      <TD/>
      <TD>0.9983906388886605</TD>
      <TD/>
      <TD/>
      <TD/>
      <TD/>
      <TD/>
      <TD/>
     </TR>
     <TR>
      <TD>J214157.8-234017</TD>
      <TD>325.491065</TD>
      <TD>-23.671624</TD>
      <TD>7.256</TD>
      <TD>0.294</TD>
      <TD>6.7987914</TD>
      <TD/>
      <TD>11.69229</TD>
      <TD/>
      <TD/>
      <TD>3.035038584475808</TD>
      <TD/>
      <TD/>
      <TD/>
      <TD/>
      <TD/>
      <TD/>
     </TR>
     <TR>
      <TD>J214158.4-194454</TD>
      <TD>325.493341</TD>
      <TD>-19.748524</TD>
      <TD>39.157</TD>
      <TD>0.44</TD>
      <TD>17.895014</TD>
      <TD>12.884191</TD>
      <TD>10.09889</TD>
      <TD>1.0445671</TD>
      <TD>0.19097233</TD>
      <TD/>
      <TD/>
      <TD/>
      <TD/>
      <TD/>
      <TD/>
      <TD/>
     </TR>
     <TR>
      <TD>J214159.8-254757</TD>
      <TD>325.499304</TD>
      <TD>-25.799395</TD>
      <TD>213.395</TD>
      <TD>0.31</TD>
      <TD>34.32526</TD>
      <TD/>
      <TD>12.985537</TD>
      <TD/>
      <TD/>
      <TD>0.9951811327497522</TD>
      <TD>J214159-254800</TD>
      <TD>1043.8166856765747</TD>
      <TD>0.12955219</TD>
      <TD>0.012269787</TD>
      <TD/>
      <TD/>
     </TR>
     <TR>
      <TD>J214201.0-173343</TD>
      <TD>325.504454</TD>
      <TD>-17.56202</TD>
      <TD>43.058</TD>
      <TD>0.537</TD>
      <TD>8.267935</TD>
      <TD/>
      <TD>9.796441</TD>
      <TD/>
      <TD/>
      <TD>0.9591293143048989</TD>
      <TD>J214201-173340</TD>
      <TD>236.42994463443756</TD>
      <TD/>
      <TD/>
      <TD>0.17974786</TD>
      <TD/>
     </TR>
     <TR>
      <TD>J214201.7-191401</TD>
      <TD>325.507319</TD>
      <TD>-19.233788</TD>
      <TD>352.253</TD>
      <TD>0.499</TD>
      <TD>112.48706</TD>
      <TD>158.70236</TD>
      <TD>9.996693</TD>
      <TD>0.8414527</TD>
      <TD>0.029326325</TD>
      <TD/>
      <TD>J214201-191359</TD>
      <TD>560.108482837677</TD>
      <TD>0.83861357</TD>
      <TD>0.05027353</TD>
      <TD/>
      <TD>-0.27060518612823153</TD>
     </TR>
     <TR>
      <TD>J214202.0-235053</TD>
      <TD>325.508631</TD>
      <TD>-23.848058</TD>
      <TD>14.186</TD>
      <TD>0.248</TD>
      <TD>8.040642</TD>
      <TD/>
      <TD>11.807378</TD>
      <TD/>
      <TD/>
      <TD>2.851061357334231</TD>
      <TD/>
      <TD/>
      <TD/>
      <TD/>
      <TD/>
      <TD/>
     </TR>
     <TR>
      <TD>J214204.1-201954</TD>
      <TD>325.517405</TD>
      <TD>-20.331896</TD>
      <TD>14.872</TD>
      <TD>0.502</TD>
      <TD>7.70411</TD>
      <TD/>
      <TD>10.277607</TD>
      <TD/>
      <TD/>
      <TD>1.4822609483296103</TD>
      <TD/>
      <TD/>
      <TD/>
      <TD/>
      <TD/>
      <TD/>
     </TR>
     <TR>
      <TD>J214204.5-232919</TD>
      <TD>325.519116</TD>
      <TD>-23.488684</TD>
      <TD>265.925</TD>
      <TD>0.314</TD>
      <TD>167.40598</TD>
      <TD>6.6838746</TD>
      <TD>11.618303</TD>
      <TD>0.13305914</TD>
      <TD>0.19974566</TD>
      <TD/>
      <TD>J214204-232920</TD>
      <TD>1084.6575498580933</TD>
      <TD>0.14126402</TD>
      <TD>0.010741411</TD>
      <TD/>
      <TD>-0.8614455007703171</TD>
     </TR>
     <TR>
      <TD>J214207.2-222356</TD>
      <TD>325.530076</TD>
      <TD>-22.398889</TD>
      <TD>56.029</TD>
      <TD>0.32</TD>
      <TD>37.89185</TD>
      <TD/>
      <TD>11.082504</TD>
      <TD/>
      <TD/>
      <TD>0.37201268737110826</TD>
      <TD>J214207-222351</TD>
      <TD>107.15209692716599</TD>
      <TD/>
      <TD/>
      <TD>0.5814403</TD>
      <TD/>
     </TR>
     <TR>
      <TD>J214207.5-200418</TD>
      <TD>325.531372</TD>
      <TD>-20.071821</TD>
      <TD>33.739</TD>
      <TD>0.484</TD>
      <TD>15.315144</TD>
      <TD/>
      <TD>10.218069</TD>
      <TD/>
      <TD/>
      <TD>0.7226048853912195</TD>
      <TD/>
      <TD/>
      <TD/>
      <TD/>
      <TD/>
      <TD/>
     </TR>
     <TR>
      <TD>J214209.1-231418</TD>
      <TD>325.538003</TD>
      <TD>-23.23841</TD>
      <TD>9.667</TD>
      <TD>0.325</TD>
      <TD>7.0428896</TD>
      <TD/>
      <TD>11.503977</TD>
      <TD/>
      <TD/>
      <TD>2.5677681680753937</TD>
      <TD/>
      <TD/>
      <TD/>
      <TD/>
      <TD/>
      <TD/>
     </TR>
     <TR>
      <TD>J214210.1-202023</TD>
      <TD>325.542091</TD>
      <TD>-20.339995</TD>
      <TD>23.717</TD>
      <TD>0.521</TD>
      <TD>11.817347</TD>
      <TD/>
      <TD>10.302116</TD>
      <TD/>
      <TD/>
      <TD>0.9593288054330166</TD>
      <TD/>
      <TD/>
      <TD/>
      <TD/>
      <TD/>
      <TD/>
     </TR>
     <TR>
      <TD>J214210.3-154000</TD>
      <TD>325.543109</TD>
      <TD>-15.666773</TD>
      <TD>304.069</TD>
      <TD>0.813</TD>
      <TD>6.4500217</TD>
      <TD/>
      <TD>9.950171</TD>
      <TD/>
      <TD/>
      <TD>1.3731932294007405</TD>
      <TD>J214210-154000</TD>
      <TD>1096.8050956726074</TD>
      <TD>0.084819146</TD>
      <TD>0.011076161</TD>
      <TD/>
      <TD/>
     </TR>
     <TR>
      <TD>J214210.4-240844</TD>
      <TD>325.543412</TD>
      <TD>-24.145663</TD>
      <TD>12.971</TD>
      <TD>0.308</TD>
      <TD>7.1019845</TD>
      <TD/>
      <TD>11.998488</TD>
      <TD/>
      <TD/>
      <TD>2.55911529628771</TD>
      <TD/>
      <TD/>
      <TD/>
      <TD/>
      <TD/>
      <TD/>
     </TR>
     <TR>
      <TD>J214211.8-190259</TD>
      <TD>325.549262</TD>
      <TD>-19.049914</TD>
      <TD>28.993</TD>
      <TD>0.501</TD>
      <TD>11.814353</TD>
      <TD/>
      <TD>9.999098</TD>
      <TD/>
      <TD/>
      <TD>0.823598998863005</TD>
      <TD>J214211-190300</TD>
      <TD>204.38039302825928</TD>
      <TD/>
      <TD/>
      <TD>0</TD>
      <TD/>
     </TR>
     <TR>
      <TD>J214212.9-180743</TD>
      <TD>325.553896</TD>
      <TD>-18.128764</TD>
      <TD>192.918</TD>
      <TD>0.57</TD>
      <TD>41.410282</TD>
      <TD/>
      <TD>9.877983</TD>
      <TD/>
      <TD/>
      <TD>0.16924761831872237</TD>
      <TD>J214213-180742</TD>
      <TD>795.303225517273</TD>
      <TD>0.21172342</TD>
      <TD>0.015530874</TD>
      <TD/>
      <TD/>
     </TR>
     <TR>
      <TD>J214213.0-233603</TD>
      <TD>325.554404</TD>
      <TD>-23.600871</TD>
      <TD>13.06</TD>
      <TD>0.309</TD>
      <TD>8.477278</TD>
      <TD/>
      <TD>11.707937</TD>
      <TD/>
      <TD/>
      <TD>2.391595812370897</TD>
      <TD/>
      <TD/>
      <TD/>
      <TD/>
      <TD/>
      <TD/>
     </TR>
     <TR>
      <TD>J214213.7-244958</TD>
      <TD>325.557377</TD>
      <TD>-24.83305</TD>
      <TD>23.946</TD>
      <TD>0.35</TD>
      <TD>8.425569</TD>
      <TD/>
      <TD>12.41476</TD>
      <TD/>
      <TD/>
      <TD>2.688895162589888</TD>
      <TD>J214213-244959</TD>
      <TD>112.07348853349686</TD>
      <TD/>
      <TD/>
      <TD>0</TD>
      <TD/>
     </TR>
     <TR>
      <TD>J214215.8-255126</TD>
      <TD>325.566127</TD>
      <TD>-25.857245</TD>
      <TD>86.233</TD>
      <TD>0.316</TD>
      <TD>10.0123625</TD>
      <TD/>
      <TD>13.064852</TD>
      <TD/>
      <TD/>
      <TD>3.3446491997150085</TD>
      <TD/>
      <TD/>
      <TD/>
      <TD/>
      <TD/>
      <TD/>
     </TR>
     <TR>
      <TD>J214216.1-200602</TD>
      <TD>325.567127</TD>
      <TD>-20.100611</TD>
      <TD>11.859</TD>
      <TD>0.499</TD>
      <TD>6.0500894</TD>
      <TD/>
      <TD>10.256863</TD>
      <TD/>
      <TD/>
      <TD>1.8432248720598108</TD>
      <TD/>
      <TD/>
      <TD/>
      <TD/>
      <TD/>
      <TD/>
     </TR>
     <TR>
      <TD>J214216.1-210444</TD>
      <TD>325.567475</TD>
      <TD>-21.079131</TD>
      <TD>13.424</TD>
      <TD>0.558</TD>
      <TD>6.6426406</TD>
      <TD/>
      <TD>10.568638</TD>
      <TD/>
      <TD/>
      <TD>1.857704072148533</TD>
      <TD/>
      <TD/>
      <TD/>
      <TD/>
      <TD/>
      <TD/>
     </TR>
     <TR>
      <TD>J214217.0-212517</TD>
      <TD>325.571193</TD>
      <TD>-21.421632</TD>
      <TD>32.568</TD>
      <TD>0.633</TD>
      <TD>26.337975</TD>
      <TD/>
      <TD>10.700552</TD>
      <TD/>
      <TD/>
      <TD>0.544326258062519</TD>
      <TD>J214217-212517</TD>
      <TD>226.177379488945</TD>
      <TD/>
      <TD/>
      <TD>0</TD>
      <TD/>
     </TR>
     <TR>
      <TD>J214217.0-214925</TD>
      <TD>325.571068</TD>
      <TD>-21.823755</TD>
      <TD>8.511</TD>
      <TD>0.361</TD>
      <TD>8.804204</TD>
      <TD/>
      <TD>10.865834</TD>
      <TD/>
      <TD/>
      <TD>1.8260229964973376</TD>
      <TD/>
      <TD/>
      <TD/>
      <TD/>
      <TD/>
      <TD/>
     </TR>
     <TR>
      <TD>J214217.3-211013</TD>
      <TD>325.572313</TD>
      <TD>-21.17033</TD>
      <TD>29.202</TD>
      <TD>0.542</TD>
      <TD>9.868374</TD>
      <TD/>
      <TD>10.606195</TD>
      <TD/>
      <TD/>
      <TD>1.964240832487588</TD>
      <TD>J214217-211008</TD>
      <TD>294.47227716445923</TD>
      <TD/>
      <TD/>
      <TD>0.15732387</TD>
      <TD/>
     </TR>
     <TR>
      <TD>J214217.7-261859</TD>
      <TD>325.574163</TD>
      <TD>-26.316448</TD>
      <TD>131.248</TD>
      <TD>0.317</TD>
      <TD>7.6416984</TD>
      <TD/>
      <TD>13.373659</TD>
      <TD/>
      <TD/>
      <TD>4.701604234303067</TD>
      <TD>J214217-261900</TD>
      <TD>584.6863985061646</TD>
      <TD>0.12801777</TD>
      <TD>0.0265102</TD>
      <TD/>
      <TD/>
     </TR>
     <TR>
      <TD>J214220.4-250054</TD>
      <TD>325.585062</TD>
      <TD>-25.015095</TD>
      <TD>9.981</TD>
      <TD>0.346</TD>
      <TD>6.3082833</TD>
      <TD/>
      <TD>12.545504</TD>
      <TD/>
      <TD/>
      <TD>3.949870292825371</TD>
      <TD/>
      <TD/>
      <TD/>
      <TD/>
      <TD/>
      <TD/>
     </TR>
     <TR>
      <TD>J214221.6-244314</TD>
      <TD>325.590325</TD>
      <TD>-24.720647</TD>
      <TD>48.182</TD>
      <TD>0.327</TD>
      <TD>21.72783</TD>
      <TD/>
      <TD>12.367981</TD>
      <TD/>
      <TD/>
      <TD>1.0323032873001081</TD>
      <TD/>
      <TD/>
      <TD/>
      <TD/>
      <TD/>
      <TD/>
     </TR>
     <TR>
      <TD>J214226.0-183138</TD>
      <TD>325.608678</TD>
      <TD>-18.52739</TD>
      <TD>28.076</TD>
      <TD>0.512</TD>
      <TD>7.7476087</TD>
      <TD/>
      <TD>9.975165</TD>
      <TD/>
      <TD/>
      <TD>1.0879149804016481</TD>
      <TD/>
      <TD/>
      <TD/>
      <TD/>
      <TD/>
      <TD/>
     </TR>
     <TR>
      <TD>J214226.7-214141</TD>
      <TD>325.611253</TD>
      <TD>-21.694988</TD>
      <TD>48.131</TD>
      <TD>0.409</TD>
      <TD>30.427546</TD>
      <TD/>
      <TD>10.847261</TD>
      <TD/>
      <TD/>
      <TD>0.4468219338505737</TD>
      <TD>J214226-214139</TD>
      <TD>220.7244485616684</TD>
      <TD/>
      <TD/>
      <TD>0.30525318</TD>
      <TD/>
     </TR>
     <TR>
      <TD>J214229.1-234219</TD>
      <TD>325.621591</TD>
      <TD>-23.705489</TD>
      <TD>14.337</TD>
      <TD>0.281</TD>
      <TD>8.461394</TD>
      <TD/>
      <TD>11.813202</TD>
      <TD/>
      <TD/>
      <TD>2.45536593738574</TD>
      <TD/>
      <TD/>
      <TD/>
      <TD/>
      <TD/>
      <TD/>
     </TR>
     <TR>
      <TD>J214229.6-212007</TD>
      <TD>325.623712</TD>
      <TD>-21.335521</TD>
      <TD>46.495</TD>
      <TD>0.55</TD>
      <TD>27.218966</TD>
      <TD/>
      <TD>10.716327</TD>
      <TD/>
      <TD/>
      <TD>0.5110959586500189</TD>
      <TD>J214230-212034</TD>
      <TD>215.0198370218277</TD>
      <TD/>
      <TD/>
      <TD>0.033543363</TD>
      <TD/>
     </TR>
     <TR>
      <TD>J214230.8-244438</TD>
      <TD>325.628434</TD>
      <TD>-24.744064</TD>
      <TD>221.224</TD>
      <TD>0.325</TD>
      <TD>111.981514</TD>
      <TD>38.126484</TD>
      <TD>12.412666</TD>
      <TD>0.73311836</TD>
      <TD>0.079620436</TD>
      <TD/>
      <TD>J214230-244436</TD>
      <TD>471.41972184181213</TD>
      <TD>0.13333349</TD>
      <TD>0.035157703</TD>
      <TD/>
      <TD>0.5571261109009789</TD>
     </TR>
     <TR>
      <TD>J214231.8-212115</TD>
      <TD>325.632734</TD>
      <TD>-21.354381</TD>
      <TD>7.845</TD>
      <TD>0.554</TD>
      <TD>6.269303</TD>
      <TD/>
      <TD>10.726334</TD>
      <TD/>
      <TD/>
      <TD>2.219369319028201</TD>
      <TD/>
      <TD/>
      <TD/>
      <TD/>
      <TD/>
      <TD/>
     </TR>
     <TR>
      <TD>J214233.3-241231</TD>
      <TD>325.638763</TD>
      <TD>-24.208714</TD>
      <TD>220.282</TD>
      <TD>0.342</TD>
      <TD>114.653694</TD>
      <TD/>
      <TD>12.106676</TD>
      <TD/>
      <TD/>
      <TD>0.16268329837279796</TD>
      <TD>J214233-241233</TD>
      <TD>1030.8653116226196</TD>
      <TD/>
      <TD/>
      <TD>0.05273443</TD>
      <TD/>
     </TR>
     <TR>
      <TD>J214235.0-223700</TD>
      <TD>325.645907</TD>
      <TD>-22.616827</TD>
      <TD>7.156</TD>
      <TD>0.263</TD>
      <TD>6.144581</TD>
      <TD/>
      <TD>11.280091</TD>
      <TD/>
      <TD/>
      <TD>2.7838196950089236</TD>
      <TD/>
      <TD/>
      <TD/>
      <TD/>
      <TD/>
      <TD/>
     </TR>
     <TR>
      <TD>J214236.2-172950</TD>
      <TD>325.650943</TD>
      <TD>-17.497332</TD>
      <TD>39.396</TD>
      <TD>0.562</TD>
      <TD>8.571766</TD>
      <TD/>
      <TD>9.934082</TD>
      <TD/>
      <TD/>
      <TD>0.9742614007577396</TD>
      <TD>J214236-172944</TD>
      <TD>246.79222702980042</TD>
      <TD/>
      <TD/>
      <TD>0.19859783</TD>
      <TD/>
     </TR>
     <TR>
      <TD>J214236.6-243959</TD>
      <TD>325.652761</TD>
      <TD>-24.666458</TD>
      <TD>13.278</TD>
      <TD>0.279</TD>
      <TD>6.8488517</TD>
      <TD/>
      <TD>12.384077</TD>
      <TD/>
      <TD/>
      <TD>3.1691149463068196</TD>
      <TD/>
      <TD/>
      <TD/>
      <TD/>
      <TD/>
      <TD/>
     </TR>
     <TR>
      <TD>J214236.9-180620</TD>
      <TD>325.653883</TD>
      <TD>-18.105705</TD>
      <TD>160.902</TD>
      <TD>0.451</TD>
      <TD>32.498177</TD>
      <TD>5.307935</TD>
      <TD>9.970211</TD>
      <TD>0.2061954</TD>
      <TD>0.19935961</TD>
      <TD/>
      <TD>J214236-180618</TD>
      <TD>787.794828414917</TD>
      <TD>0.22407985</TD>
      <TD>0.016303526</TD>
      <TD/>
      <TD>-0.9825111995327604</TD>
     </TR>
     <TR>
      <TD>J214239.4-161055</TD>
      <TD>325.664467</TD>
      <TD>-16.181994</TD>
      <TD>67.076</TD>
      <TD>0.461</TD>
      <TD>6.232606</TD>
      <TD/>
      <TD>9.997257</TD>
      <TD/>
      <TD/>
      <TD>1.8482077827070535</TD>
      <TD>J214239-161052</TD>
      <TD>329.8611640930176</TD>
      <TD/>
      <TD/>
      <TD>0</TD>
      <TD/>
     </TR>
     <TR>
      <TD>J214239.4-222211</TD>
      <TD>325.664522</TD>
      <TD>-22.369889</TD>
      <TD>57.888</TD>
      <TD>0.302</TD>
      <TD>40.223938</TD>
      <TD/>
      <TD>11.177786</TD>
      <TD/>
      <TD/>
      <TD>0.3876854450522492</TD>
      <TD>J214239-222214</TD>
      <TD>188.4797215461731</TD>
      <TD/>
      <TD/>
      <TD>0.078843616</TD>
      <TD/>
     </TR>
     <TR>
      <TD>J214239.7-232618</TD>
      <TD>325.665773</TD>
      <TD>-23.438448</TD>
      <TD>53.214</TD>
      <TD>0.313</TD>
      <TD>37.35696</TD>
      <TD/>
      <TD>11.703954</TD>
      <TD/>
      <TD/>
      <TD>0.523622031063877</TD>
      <TD>J214239-232620</TD>
      <TD>250.21278858184814</TD>
      <TD/>
      <TD/>
      <TD>0.13355832</TD>
      <TD/>
     </TR>
     <TR>
      <TD>J214241.9-230337</TD>
      <TD>325.674633</TD>
      <TD>-23.060547</TD>
      <TD>171.603</TD>
      <TD>0.305</TD>
      <TD>104.71855</TD>
      <TD>72.74072</TD>
      <TD>11.5185375</TD>
      <TD>0.99735475</TD>
      <TD>0.050890237</TD>
      <TD/>
      <TD>J214242-230338</TD>
      <TD>299.9270260334015</TD>
      <TD>0.77609324</TD>
      <TD>0.051546406</TD>
      <TD/>
      <TD>-0.18074887010880714</TD>
     </TR>
     <TR>
      <TD>J214242.0-214514</TD>
      <TD>325.675203</TD>
      <TD>-21.754145</TD>
      <TD>11.61</TD>
      <TD>0.355</TD>
      <TD>6.0710583</TD>
      <TD/>
      <TD>10.920977</TD>
      <TD/>
      <TD/>
      <TD>2.7825859475305426</TD>
      <TD/>
      <TD/>
      <TD/>
      <TD/>
      <TD/>
      <TD/>
     </TR>
     <TR>
      <TD>J214243.6-214815</TD>
      <TD>325.682017</TD>
      <TD>-21.804371</TD>
      <TD>6.043</TD>
      <TD>0.346</TD>
      <TD>6.3959193</TD>
      <TD/>
      <TD>10.945876</TD>
      <TD/>
      <TD/>
      <TD>2.68386368493034</TD>
      <TD/>
      <TD/>
      <TD/>
      <TD/>
      <TD/>
      <TD/>
     </TR>
     <TR>
      <TD>J214245.4-250705</TD>
      <TD>325.689284</TD>
      <TD>-25.118231</TD>
      <TD>23.259</TD>
      <TD>0.304</TD>
      <TD>7.3689313</TD>
      <TD/>
      <TD>12.687841</TD>
      <TD/>
      <TD/>
      <TD>3.646640704755694</TD>
      <TD/>
      <TD/>
      <TD/>
      <TD/>
      <TD/>
      <TD/>
     </TR>
     <TR>
      <TD>J214246.8-223058</TD>
      <TD>325.695174</TD>
      <TD>-22.51633</TD>
      <TD>12.05</TD>
      <TD>0.273</TD>
      <TD>6.504655</TD>
      <TD/>
      <TD>11.270571</TD>
      <TD/>
      <TD/>
      <TD>2.5769741979566585</TD>
      <TD/>
      <TD/>
      <TD/>
      <TD/>
      <TD/>
      <TD/>
     </TR>
     <TR>
      <TD>J214247.3-235013</TD>
      <TD>325.697294</TD>
      <TD>-23.837119</TD>
      <TD>31.73</TD>
      <TD>0.286</TD>
      <TD>17.620964</TD>
      <TD/>
      <TD>11.945103</TD>
      <TD/>
      <TD/>
      <TD>0.9779315062417477</TD>
      <TD/>
      <TD/>
      <TD/>
      <TD/>
      <TD/>
      <TD/>
     </TR>
     <TR>
      <TD>J214250.0-195153</TD>
      <TD>325.708564</TD>
      <TD>-19.864793</TD>
      <TD>46.539</TD>
      <TD>0.479</TD>
      <TD>22.654726</TD>
      <TD>11.697588</TD>
      <TD>10.324598</TD>
      <TD>0.78539956</TD>
      <TD>0.17509493</TD>
      <TD/>
      <TD>J214249-195149</TD>
      <TD>184.05362963676453</TD>
      <TD>0.8071753</TD>
      <TD>0.0636552</TD>
      <TD/>
      <TD>-0.8242065618888725</TD>
     </TR>
     <TR>
      <TD>J214254.4-241044</TD>
      <TD>325.726732</TD>
      <TD>-24.179133</TD>
      <TD>7.569</TD>
      <TD>0.336</TD>
      <TD>6.4900403</TD>
      <TD/>
      <TD>12.156836</TD>
      <TD/>
      <TD/>
      <TD>2.783524521436139</TD>
      <TD/>
      <TD/>
      <TD/>
      <TD/>
      <TD/>
      <TD/>
     </TR>
     <TR>
      <TD>J214256.1-222651</TD>
      <TD>325.734154</TD>
      <TD>-22.44772</TD>
      <TD>6.722</TD>
      <TD>0.328</TD>
      <TD>6.104914</TD>
      <TD/>
      <TD>11.272824</TD>
      <TD/>
      <TD/>
      <TD>2.9320476057713813</TD>
      <TD/>
      <TD/>
      <TD/>
      <TD/>
      <TD/>
      <TD/>
     </TR>
     <TR>
      <TD>J214258.4-205431</TD>
      <TD>325.743545</TD>
      <TD>-20.908679</TD>
      <TD>14.824</TD>
      <TD>0.543</TD>
      <TD>6.218529</TD>
      <TD/>
      <TD>10.664082</TD>
      <TD/>
      <TD/>
      <TD>2.071052280233765</TD>
      <TD/>
      <TD/>
      <TD/>
      <TD/>
      <TD/>
      <TD/>
     </TR>
     <TR>
      <TD>J214259.2-192705</TD>
      <TD>325.746799</TD>
      <TD>-19.451534</TD>
      <TD>45.769</TD>
      <TD>0.403</TD>
      <TD>17.680752</TD>
      <TD/>
      <TD>10.264565</TD>
      <TD/>
      <TD/>
      <TD>0.7124330646806907</TD>
      <TD>J214259-192704</TD>
      <TD>137.52281665802002</TD>
      <TD/>
      <TD/>
      <TD>0.2930726</TD>
      <TD/>
     </TR>
     <TR>
      <TD>J214259.9-184114</TD>
      <TD>325.749824</TD>
      <TD>-18.687476</TD>
      <TD>101.914</TD>
      <TD>0.624</TD>
      <TD>45.636284</TD>
      <TD/>
      <TD>10.130565</TD>
      <TD/>
      <TD/>
      <TD>0.18021310371476384</TD>
      <TD>J214259-184114</TD>
      <TD>906.048059463501</TD>
      <TD/>
      <TD/>
      <TD>0</TD>
      <TD/>
     </TR>
     <TR>
      <TD>J214304.1-241644</TD>
      <TD>325.767259</TD>
      <TD>-24.279138</TD>
      <TD>10.854</TD>
      <TD>0.316</TD>
      <TD>6.083408</TD>
      <TD/>
      <TD>12.246392</TD>
      <TD/>
      <TD/>
      <TD>2.913164341742171</TD>
      <TD/>
      <TD/>
      <TD/>
      <TD/>
      <TD/>
      <TD/>
     </TR>
     <TR>
      <TD>J214304.2-164147</TD>
      <TD>325.767726</TD>
      <TD>-16.696639</TD>
      <TD>250.007</TD>
      <TD>0.554</TD>
      <TD>24.69924</TD>
      <TD>23.1756</TD>
      <TD>10.058258</TD>
      <TD>0.7616358</TD>
      <TD>0.13471633</TD>
      <TD/>
      <TD>J214304-164137</TD>
      <TD>253.98072600364685</TD>
      <TD>0.7275216</TD>
      <TD>0.07173049</TD>
      <TD/>
      <TD>0.017665302366815128</TD>
     </TR>
     <TR>
      <TD>J214305.0-254942</TD>
      <TD>325.770865</TD>
      <TD>-25.828509</TD>
      <TD>128.573</TD>
      <TD>0.292</TD>
      <TD>16.808083</TD>
      <TD/>
      <TD>13.191272</TD>
      <TD/>
      <TD/>
      <TD>2.055347916602494</TD>
      <TD>J214305-254947</TD>
      <TD>167.0168787240982</TD>
      <TD>0.7143278</TD>
      <TD>0.101747036</TD>
      <TD/>
      <TD/>
     </TR>
     <TR>
      <TD>J214305.7-234010</TD>
      <TD>325.773823</TD>
      <TD>-23.669504</TD>
      <TD>7.749</TD>
      <TD>0.303</TD>
      <TD>5.7514763</TD>
      <TD/>
      <TD>11.913661</TD>
      <TD/>
      <TD/>
      <TD>3.5194759976217003</TD>
      <TD/>
      <TD/>
      <TD/>
      <TD/>
      <TD/>
      <TD/>
     </TR>
     <TR>
      <TD>J214306.1-211450</TD>
      <TD>325.775672</TD>
      <TD>-21.247438</TD>
      <TD>20.202</TD>
      <TD>0.459</TD>
      <TD>13.954786</TD>
      <TD/>
      <TD>10.815566</TD>
      <TD/>
      <TD/>
      <TD>1.0090411114953686</TD>
      <TD/>
      <TD/>
      <TD/>
      <TD/>
      <TD/>
      <TD/>
     </TR>
     <TR>
      <TD>J214307.4-183553</TD>
      <TD>325.78102</TD>
      <TD>-18.598324</TD>
      <TD>533.79</TD>
      <TD>0.611</TD>
      <TD>167.46857</TD>
      <TD>54.955772</TD>
      <TD>10.146351</TD>
      <TD>0.2339705</TD>
      <TD>0.042898573</TD>
      <TD/>
      <TD>J214307-183554</TD>
      <TD>1736.5288734436035</TD>
      <TD>0.38156098</TD>
      <TD>0.023208676</TD>
      <TD/>
      <TD>-0.9808045086298334</TD>
     </TR>
     <TR>
      <TD>J214308.7-230437</TD>
      <TD>325.786633</TD>
      <TD>-23.077144</TD>
      <TD>15.826</TD>
      <TD>0.348</TD>
      <TD>11.601266</TD>
      <TD/>
      <TD>11.617571</TD>
      <TD/>
      <TD/>
      <TD>1.4458267140082468</TD>
      <TD/>
      <TD/>
      <TD/>
      <TD/>
      <TD/>
      <TD/>
     </TR>
     <TR>
      <TD>J214309.5-173236</TD>
      <TD>325.78982</TD>
      <TD>-17.543478</TD>
      <TD>27.367</TD>
      <TD>0.557</TD>
      <TD>5.909192</TD>
      <TD/>
      <TD>10.068912</TD>
      <TD/>
      <TD/>
      <TD>1.4396877741955816</TD>
      <TD>J214308-173226</TD>
      <TD>137.94776797294617</TD>
      <TD/>
      <TD/>
      <TD>0</TD>
      <TD/>
     </TR>
     <TR>
      <TD>J214310.2-203938</TD>
      <TD>325.792748</TD>
      <TD>-20.660709</TD>
      <TD>14.603</TD>
      <TD>0.486</TD>
      <TD>9.794913</TD>
      <TD/>
      <TD>10.629475</TD>
      <TD/>
      <TD/>
      <TD>1.2767113428962304</TD>
      <TD>J214310-203934</TD>
      <TD>107.00921714305878</TD>
      <TD/>
      <TD/>
      <TD>0</TD>
      <TD/>
     </TR>
     <TR>
      <TD>J214310.6-212743</TD>
      <TD>325.794192</TD>
      <TD>-21.462219</TD>
      <TD>8.373</TD>
      <TD>0.45</TD>
      <TD>5.799247</TD>
      <TD/>
      <TD>10.906879</TD>
      <TD/>
      <TD/>
      <TD>2.246673087516447</TD>
      <TD/>
      <TD/>
      <TD/>
      <TD/>
      <TD/>
      <TD/>
     </TR>
     <TR>
      <TD>J214310.8-200230</TD>
      <TD>325.795255</TD>
      <TD>-20.04168</TD>
      <TD>18.167</TD>
      <TD>0.505</TD>
      <TD>8.714283</TD>
      <TD/>
      <TD>10.445935</TD>
      <TD/>
      <TD/>
      <TD>1.2586109249907338</TD>
      <TD/>
      <TD/>
      <TD/>
      <TD/>
      <TD/>
      <TD/>
     </TR>
     <TR>
      <TD>J214311.8-201703</TD>
      <TD>325.799574</TD>
      <TD>-20.2843</TD>
      <TD>9.862</TD>
      <TD>0.479</TD>
      <TD>5.3703957</TD>
      <TD/>
      <TD>10.521321</TD>
      <TD/>
      <TD/>
      <TD>2.2145301553866545</TD>
      <TD/>
      <TD/>
      <TD/>
      <TD/>
      <TD/>
      <TD/>
     </TR>
     <TR>
      <TD>J214312.3-183721</TD>
      <TD>325.801473</TD>
      <TD>-18.622654</TD>
      <TD>16.353</TD>
      <TD>0.636</TD>
      <TD>6.8588166</TD>
      <TD/>
      <TD>10.166293</TD>
      <TD/>
      <TD/>
      <TD>1.1783899703348568</TD>
      <TD/>
      <TD/>
      <TD/>
      <TD/>
      <TD/>
      <TD/>
     </TR>
     <TR>
      <TD>J214312.3-230529</TD>
      <TD>325.801579</TD>
      <TD>-23.091581</TD>
      <TD>27.168</TD>
      <TD>0.344</TD>
      <TD>19.069382</TD>
      <TD/>
      <TD>11.635008</TD>
      <TD/>
      <TD/>
      <TD>0.8718444329629595</TD>
      <TD>J214314-230512</TD>
      <TD>164.43726420402527</TD>
      <TD/>
      <TD/>
      <TD>0.22734751</TD>
      <TD/>
     </TR>
     <TR>
      <TD>J214314.2-235615</TD>
      <TD>325.809239</TD>
      <TD>-23.937518</TD>
      <TD>10.418</TD>
      <TD>0.307</TD>
      <TD>6.030104</TD>
      <TD/>
      <TD>12.086836</TD>
      <TD/>
      <TD/>
      <TD>3.1147062332915567</TD>
      <TD/>
      <TD/>
      <TD/>
      <TD/>
      <TD/>
      <TD/>
     </TR>
     <TR>
      <TD>J214317.0-230842</TD>
      <TD>325.820962</TD>
      <TD>-23.145149</TD>
      <TD>51.705</TD>
      <TD>0.31</TD>
      <TD>36.797695</TD>
      <TD/>
      <TD>11.679237</TD>
      <TD/>
      <TD/>
      <TD>0.44429436484828483</TD>
      <TD>J214316-230840</TD>
      <TD>216.12872183322906</TD>
      <TD>0.39353982</TD>
      <TD>0.05286757</TD>
      <TD/>
      <TD/>
     </TR>
     <TR>
      <TD>J214318.0-230514</TD>
      <TD>325.825285</TD>
      <TD>-23.087434</TD>
      <TD>17.901</TD>
      <TD>0.357</TD>
      <TD>13.270704</TD>
      <TD/>
      <TD>11.653686</TD>
      <TD/>
      <TD/>
      <TD>1.2477939847012787</TD>
      <TD/>
      <TD/>
      <TD/>
      <TD/>
      <TD/>
      <TD/>
     </TR>
     <TR>
      <TD>J214319.0-200905</TD>
      <TD>325.829252</TD>
      <TD>-20.151439</TD>
      <TD>8.043</TD>
      <TD>0.496</TD>
      <TD>5.704862</TD>
      <TD/>
      <TD>10.511146</TD>
      <TD/>
      <TD/>
      <TD>1.9704407626338314</TD>
      <TD/>
      <TD/>
      <TD/>
      <TD/>
      <TD/>
      <TD/>
     </TR>
     <TR>
      <TD>J214320.4-230316</TD>
      <TD>325.835005</TD>
      <TD>-23.054681</TD>
      <TD>7.862</TD>
      <TD>0.357</TD>
      <TD>6.1949506</TD>
      <TD/>
      <TD>11.645497</TD>
      <TD/>
      <TD/>
      <TD>2.728519155987167</TD>
      <TD/>
      <TD/>
      <TD/>
      <TD/>
      <TD/>
      <TD/>
     </TR>
     <TR>
      <TD>J214320.9-175339</TD>
      <TD>325.83747</TD>
      <TD>-17.894259</TD>
      <TD>76.762</TD>
      <TD>0.485</TD>
      <TD>15.649605</TD>
      <TD>15.762514</TD>
      <TD>10.1312895</TD>
      <TD>1.051864</TD>
      <TD>0.20498799</TD>
      <TD/>
      <TD/>
      <TD/>
      <TD/>
      <TD/>
      <TD/>
      <TD/>
     </TR>
     <TR>
      <TD>J214321.0-205752</TD>
      <TD>325.837652</TD>
      <TD>-20.964657</TD>
      <TD>13.503</TD>
      <TD>0.634</TD>
      <TD>6.925656</TD>
      <TD/>
      <TD>10.765657</TD>
      <TD/>
      <TD/>
      <TD>3.003110773170923</TD>
      <TD/>
      <TD/>
      <TD/>
      <TD/>
      <TD/>
      <TD/>
     </TR>
     <TR>
      <TD>J214321.4-253909</TD>
      <TD>325.839215</TD>
      <TD>-25.652665</TD>
      <TD>112.067</TD>
      <TD>0.317</TD>
      <TD>22.354952</TD>
      <TD/>
      <TD>13.1229105</TD>
      <TD/>
      <TD/>
      <TD>1.4132745881817337</TD>
      <TD>J214321-253913</TD>
      <TD>427.1259009838104</TD>
      <TD/>
      <TD/>
      <TD>0.1255965</TD>
      <TD/>
     </TR>
     <TR>
      <TD>J214321.7-214801</TD>
      <TD>325.840478</TD>
      <TD>-21.800385</TD>
      <TD>46.765</TD>
      <TD>0.417</TD>
      <TD>37.908722</TD>
      <TD/>
      <TD>11.082349</TD>
      <TD/>
      <TD/>
      <TD>0.3590347237727464</TD>
      <TD>J214321-214800</TD>
      <TD>375.80758333206177</TD>
      <TD/>
      <TD/>
      <TD>0.15643732</TD>
      <TD/>
     </TR>
     <TR>
      <TD>J214321.7-232914</TD>
      <TD>325.840588</TD>
      <TD>-23.487337</TD>
      <TD>20.249</TD>
      <TD>0.311</TD>
      <TD>13.956788</TD>
      <TD/>
      <TD>11.866345</TD>
      <TD/>
      <TD/>
      <TD>1.457218959102174</TD>
      <TD/>
      <TD/>
      <TD/>
      <TD/>
      <TD/>
      <TD/>
     </TR>
     <TR>
      <TD>J214325.3-195757</TD>
      <TD>325.855807</TD>
      <TD>-19.965864</TD>
      <TD>18.031</TD>
      <TD>0.482</TD>
      <TD>8.496312</TD>
      <TD/>
      <TD>10.48584</TD>
      <TD/>
      <TD/>
      <TD>1.2517242049383028</TD>
      <TD/>
      <TD/>
      <TD/>
      <TD/>
      <TD/>
      <TD/>
     </TR>
     <TR>
      <TD>J214327.9-194531</TD>
      <TD>325.866314</TD>
      <TD>-19.758662</TD>
      <TD>19.705</TD>
      <TD>0.544</TD>
      <TD>8.32414</TD>
      <TD/>
      <TD>10.4433775</TD>
      <TD/>
      <TD/>
      <TD>1.3838727492580711</TD>
      <TD/>
      <TD/>
      <TD/>
      <TD/>
      <TD/>
      <TD/>
     </TR>
     <TR>
      <TD>J214329.1-181100</TD>
      <TD>325.871374</TD>
      <TD>-18.183392</TD>
      <TD>1104.384</TD>
      <TD>0.728</TD>
      <TD>256.19525</TD>
      <TD>68.63095</TD>
      <TD>10.185292</TD>
      <TD>0.15342669</TD>
      <TD>0.035219807</TD>
      <TD/>
      <TD>J214329-181057</TD>
      <TD>5402.451515197754</TD>
      <TD>0.28656745</TD>
      <TD>0.017495722</TD>
      <TD/>
      <TD>-1.3003104253917512</TD>
     </TR>
     <TR>
      <TD>J214330.7-250831</TD>
      <TD>325.877978</TD>
      <TD>-25.142046</TD>
      <TD>30.728</TD>
      <TD>0.32</TD>
      <TD>14.854392</TD>
      <TD/>
      <TD>12.831675</TD>
      <TD/>
      <TD/>
      <TD>1.763591725057018</TD>
      <TD>J214330-250831</TD>
      <TD>149.37986433506012</TD>
      <TD/>
      <TD/>
      <TD>0.23140274</TD>
      <TD/>
     </TR>
     <TR>
      <TD>J214331.2-232214</TD>
      <TD>325.880189</TD>
      <TD>-23.370719</TD>
      <TD>11.119</TD>
      <TD>0.352</TD>
      <TD>9.392099</TD>
      <TD/>
      <TD>11.838471</TD>
      <TD/>
      <TD/>
      <TD>1.9567813978938586</TD>
      <TD/>
      <TD/>
      <TD/>
      <TD/>
      <TD/>
      <TD/>
     </TR>
     <TR>
      <TD>J214331.2-233340</TD>
      <TD>325.880286</TD>
      <TD>-23.561118</TD>
      <TD>22.679</TD>
      <TD>0.303</TD>
      <TD>17.116335</TD>
      <TD/>
      <TD>11.939097</TD>
      <TD/>
      <TD/>
      <TD>1.2304376078834618</TD>
      <TD/>
      <TD/>
      <TD/>
      <TD/>
      <TD/>
      <TD/>
     </TR>
     <TR>
      <TD>J214334.9-203009</TD>
      <TD>325.895453</TD>
      <TD>-20.502698</TD>
      <TD>12.892</TD>
      <TD>0.547</TD>
      <TD>6.5342517</TD>
      <TD/>
      <TD>10.6694</TD>
      <TD/>
      <TD/>
      <TD>1.8128188347383343</TD>
      <TD/>
      <TD/>
      <TD/>
      <TD/>
      <TD/>
      <TD/>
     </TR>
     <TR>
      <TD>J214336.4-223636</TD>
      <TD>325.901918</TD>
      <TD>-22.610232</TD>
      <TD>11.625</TD>
      <TD>0.312</TD>
      <TD>8.857995</TD>
      <TD/>
      <TD>11.485223</TD>
      <TD/>
      <TD/>
      <TD>2.0746704785416026</TD>
      <TD/>
      <TD/>
      <TD/>
      <TD/>
      <TD/>
      <TD/>
     </TR>
     <TR>
      <TD>J214338.9-202634</TD>
      <TD>325.912096</TD>
      <TD>-20.442799</TD>
      <TD>27.292</TD>
      <TD>0.551</TD>
      <TD>12.409488</TD>
      <TD>6.131215</TD>
      <TD>10.666653</TD>
      <TD>1.0216255</TD>
      <TD>0.30627885</TD>
      <TD/>
      <TD/>
      <TD/>
      <TD/>
      <TD/>
      <TD/>
      <TD/>
     </TR>
     <TR>
      <TD>J214338.9-252103</TD>
      <TD>325.91231</TD>
      <TD>-25.350913</TD>
      <TD>12.775</TD>
      <TD>0.377</TD>
      <TD>5.460192</TD>
      <TD/>
      <TD>12.988398</TD>
      <TD/>
      <TD/>
      <TD>5.102901036087041</TD>
      <TD>J214338-252111</TD>
      <TD>89.39354121685028</TD>
      <TD/>
      <TD/>
      <TD>0</TD>
      <TD/>
     </TR>
     <TR>
      <TD>J214339.4-205128</TD>
      <TD>325.914202</TD>
      <TD>-20.858023</TD>
      <TD>19.375</TD>
      <TD>0.557</TD>
      <TD>8.677903</TD>
      <TD/>
      <TD>10.797722</TD>
      <TD/>
      <TD/>
      <TD>2.242708861586079</TD>
      <TD/>
      <TD/>
      <TD/>
      <TD/>
      <TD/>
      <TD/>
     </TR>
     <TR>
      <TD>J214340.5-261944</TD>
      <TD>325.918841</TD>
      <TD>-26.329043</TD>
      <TD>82.564</TD>
      <TD>0.346</TD>
      <TD>6.4250484</TD>
      <TD/>
      <TD>13.615513</TD>
      <TD/>
      <TD/>
      <TD>6.241475851576263</TD>
      <TD>J214340-261947</TD>
      <TD>389.7160291671753</TD>
      <TD/>
      <TD/>
      <TD>0</TD>
      <TD/>
     </TR>
     <TR>
      <TD>J214340.7-203407</TD>
      <TD>325.919606</TD>
      <TD>-20.568739</TD>
      <TD>35.045</TD>
      <TD>0.508</TD>
      <TD>17.197592</TD>
      <TD/>
      <TD>10.708375</TD>
      <TD/>
      <TD/>
      <TD>0.7094496555617782</TD>
      <TD>J214340-203354</TD>
      <TD>146.2879776954651</TD>
      <TD/>
      <TD/>
      <TD>0.39810228</TD>
      <TD/>
     </TR>
     <TR>
      <TD>J214341.4-173705</TD>
      <TD>325.92277</TD>
      <TD>-17.618244</TD>
      <TD>70.381</TD>
      <TD>0.478</TD>
      <TD>11.9006405</TD>
      <TD>5.4082165</TD>
      <TD>10.196399</TD>
      <TD>0.7954866</TD>
      <TD>0.3005416</TD>
      <TD/>
      <TD>J214341-173700</TD>
      <TD>216.48944914340973</TD>
      <TD>0.58483547</TD>
      <TD>0.05269816</TD>
      <TD/>
      <TD>-0.47960902008786166</TD>
     </TR>
     <TR>
      <TD>J214343.3-223302</TD>
      <TD>325.930634</TD>
      <TD>-22.550655</TD>
      <TD>8.377</TD>
      <TD>0.317</TD>
      <TD>6.3998303</TD>
      <TD/>
      <TD>11.483677</TD>
      <TD/>
      <TD/>
      <TD>3.045653303272544</TD>
      <TD/>
      <TD/>
      <TD/>
      <TD/>
      <TD/>
      <TD/>
     </TR>
     <TR>
      <TD>J214344.1-232212</TD>
      <TD>325.933881</TD>
      <TD>-23.370138</TD>
      <TD>16.176</TD>
      <TD>0.347</TD>
      <TD>11.561522</TD>
      <TD/>
      <TD>11.881545</TD>
      <TD/>
      <TD/>
      <TD>1.6008642021551258</TD>
      <TD/>
      <TD/>
      <TD/>
      <TD/>
      <TD/>
      <TD/>
     </TR>
     <TR>
      <TD>J214349.7-183154</TD>
      <TD>325.957303</TD>
      <TD>-18.531858</TD>
      <TD>24.65</TD>
      <TD>0.595</TD>
      <TD>8.35977</TD>
      <TD/>
      <TD>10.305544</TD>
      <TD/>
      <TD/>
      <TD>1.0183534269296404</TD>
      <TD/>
      <TD/>
      <TD/>
      <TD/>
      <TD/>
      <TD/>
     </TR>
     <TR>
      <TD>J214349.8-222757</TD>
      <TD>325.957521</TD>
      <TD>-22.46586</TD>
      <TD>9.975</TD>
      <TD>0.3</TD>
      <TD>6.9721518</TD>
      <TD/>
      <TD>11.46541</TD>
      <TD/>
      <TD/>
      <TD>2.609306218460775</TD>
      <TD/>
      <TD/>
      <TD/>
      <TD/>
      <TD/>
      <TD/>
     </TR>
     <TR>
      <TD>J214349.9-171818</TD>
      <TD>325.958034</TD>
      <TD>-17.305141</TD>
      <TD>29.948</TD>
      <TD>0.532</TD>
      <TD>7.7637143</TD>
      <TD/>
      <TD>10.22689</TD>
      <TD/>
      <TD/>
      <TD>1.1768791776968515</TD>
      <TD/>
      <TD/>
      <TD/>
      <TD/>
      <TD/>
      <TD/>
     </TR>
     <TR>
      <TD>J214351.7-231635</TD>
      <TD>325.965529</TD>
      <TD>-23.276624</TD>
      <TD>9.112</TD>
      <TD>0.273</TD>
      <TD>6.0105658</TD>
      <TD/>
      <TD>11.853877</TD>
      <TD/>
      <TD/>
      <TD>2.866017422216728</TD>
      <TD/>
      <TD/>
      <TD/>
      <TD/>
      <TD/>
      <TD/>
     </TR>
     <TR>
      <TD>J214355.8-201756</TD>
      <TD>325.982907</TD>
      <TD>-20.298975</TD>
      <TD>40.399</TD>
      <TD>0.503</TD>
      <TD>19.632093</TD>
      <TD>13.653673</TD>
      <TD>10.688167</TD>
      <TD>1.0196729</TD>
      <TD>0.19361779</TD>
      <TD/>
      <TD/>
      <TD/>
      <TD/>
      <TD/>
      <TD/>
      <TD/>
     </TR>
     <TR>
      <TD>J214356.6-170309</TD>
      <TD>325.98601</TD>
      <TD>-17.052729</TD>
      <TD>38.657</TD>
      <TD>0.594</TD>
      <TD>9.839053</TD>
      <TD/>
      <TD>10.251685</TD>
      <TD/>
      <TD/>
      <TD>0.9753118247462593</TD>
      <TD>J214356-170305</TD>
      <TD>108.04808139801025</TD>
      <TD/>
      <TD/>
      <TD>0</TD>
      <TD/>
     </TR>
     <TR>
      <TD>J214359.0-222856</TD>
      <TD>325.995858</TD>
      <TD>-22.482268</TD>
      <TD>8.032</TD>
      <TD>0.294</TD>
      <TD>5.596267</TD>
      <TD/>
      <TD>11.504681</TD>
      <TD/>
      <TD/>
      <TD>3.176488597705554</TD>
      <TD/>
      <TD/>
      <TD/>
      <TD/>
      <TD/>
      <TD/>
     </TR>
     <TR>
      <TD>J214400.0-193337</TD>
      <TD>326.000361</TD>
      <TD>-19.560415</TD>
      <TD>10.233</TD>
      <TD>0.466</TD>
      <TD>5.5194964</TD>
      <TD/>
      <TD>10.519349</TD>
      <TD/>
      <TD/>
      <TD>1.8563202230348141</TD>
      <TD/>
      <TD/>
      <TD/>
      <TD/>
      <TD/>
      <TD/>
     </TR>
     <TR>
      <TD>J214402.0-192444</TD>
      <TD>326.008667</TD>
      <TD>-19.412286</TD>
      <TD>27.868</TD>
      <TD>0.453</TD>
      <TD>10.885825</TD>
      <TD/>
      <TD>10.493806</TD>
      <TD/>
      <TD/>
      <TD>1.1161510705159645</TD>
      <TD/>
      <TD/>
      <TD/>
      <TD/>
      <TD/>
      <TD/>
     </TR>
     <TR>
      <TD>J214402.0-200233</TD>
      <TD>326.008371</TD>
      <TD>-20.042768</TD>
      <TD>10.958</TD>
      <TD>0.638</TD>
      <TD>5.6422553</TD>
      <TD/>
      <TD>10.641838</TD>
      <TD/>
      <TD/>
      <TD>1.7608023897903746</TD>
      <TD/>
      <TD/>
      <TD/>
      <TD/>
      <TD/>
      <TD/>
     </TR>
     <TR>
      <TD>J214403.1-221742</TD>
      <TD>326.013107</TD>
      <TD>-22.295104</TD>
      <TD>47.747</TD>
      <TD>0.296</TD>
      <TD>29.836754</TD>
      <TD>6.195437</TD>
      <TD>11.435768</TD>
      <TD>0.72326565</TD>
      <TD>0.23440789</TD>
      <TD/>
      <TD/>
      <TD/>
      <TD/>
      <TD/>
      <TD/>
      <TD/>
     </TR>
     <TR>
      <TD>J214404.1-232207</TD>
      <TD>326.017424</TD>
      <TD>-23.368687</TD>
      <TD>29.321</TD>
      <TD>0.355</TD>
      <TD>27.216387</TD>
      <TD/>
      <TD>11.94484</TD>
      <TD/>
      <TD/>
      <TD>0.6780569556210075</TD>
      <TD>J214404-232208</TD>
      <TD>285.8571708202362</TD>
      <TD/>
      <TD/>
      <TD>0.15895364</TD>
      <TD/>
     </TR>
     <TR>
      <TD>J214404.6-240155</TD>
      <TD>326.019378</TD>
      <TD>-24.032049</TD>
      <TD>7.561</TD>
      <TD>0.28</TD>
      <TD>5.741862</TD>
      <TD/>
      <TD>12.29907</TD>
      <TD/>
      <TD/>
      <TD>3.3125519846067033</TD>
      <TD/>
      <TD/>
      <TD/>
      <TD/>
      <TD/>
      <TD/>
     </TR>
     <TR>
      <TD>J214406.2-202444</TD>
      <TD>326.025916</TD>
      <TD>-20.412323</TD>
      <TD>46.935</TD>
      <TD>0.555</TD>
      <TD>25.19692</TD>
      <TD/>
      <TD>10.758214</TD>
      <TD/>
      <TD/>
      <TD>0.4501214053742779</TD>
      <TD>J214406-202445</TD>
      <TD>219.75857019424438</TD>
      <TD/>
      <TD/>
      <TD>0</TD>
      <TD/>
     </TR>
     <TR>
      <TD>J214407.3-231213</TD>
      <TD>326.030672</TD>
      <TD>-23.203633</TD>
      <TD>7.177</TD>
      <TD>0.288</TD>
      <TD>5.7028337</TD>
      <TD/>
      <TD>11.869305</TD>
      <TD/>
      <TD/>
      <TD>2.800041208876735</TD>
      <TD/>
      <TD/>
      <TD/>
      <TD/>
      <TD/>
      <TD/>
     </TR>
     <TR>
      <TD>J214408.8-244240</TD>
      <TD>326.036783</TD>
      <TD>-24.711146</TD>
      <TD>163.725</TD>
      <TD>0.316</TD>
      <TD>72.05395</TD>
      <TD/>
      <TD>12.691856</TD>
      <TD/>
      <TD/>
      <TD>0.2743801852978481</TD>
      <TD>J214408-244244</TD>
      <TD>574.9440789222717</TD>
      <TD/>
      <TD/>
      <TD>0.044674765</TD>
      <TD/>
     </TR>
     <TR>
      <TD>J214409.6-195600</TD>
      <TD>326.040327</TD>
      <TD>-19.933403</TD>
      <TD>32.203</TD>
      <TD>0.684</TD>
      <TD>16.673632</TD>
      <TD>6.335945</TD>
      <TD>10.645164</TD>
      <TD>0.70828176</TD>
      <TD>0.25590968</TD>
      <TD/>
      <TD>J214409-195558</TD>
      <TD>150.95585584640503</TD>
      <TD/>
      <TD/>
      <TD>0.3354825</TD>
      <TD/>
     </TR>
     <TR>
      <TD>J214410.3-242838</TD>
      <TD>326.043272</TD>
      <TD>-24.477452</TD>
      <TD>38.792</TD>
      <TD>0.303</TD>
      <TD>16.819983</TD>
      <TD/>
      <TD>12.56047</TD>
      <TD/>
      <TD/>
      <TD>1.0399676510558822</TD>
      <TD>J214410-242840</TD>
      <TD>101.90042853355408</TD>
      <TD/>
      <TD/>
      <TD>0.37808344</TD>
      <TD/>
     </TR>
     <TR>
      <TD>J214410.6-243351</TD>
      <TD>326.0443</TD>
      <TD>-24.564345</TD>
      <TD>35.41</TD>
      <TD>0.32</TD>
      <TD>18.641876</TD>
      <TD/>
      <TD>12.613744</TD>
      <TD/>
      <TD/>
      <TD>0.9663398097181057</TD>
      <TD>J214410-243353</TD>
      <TD>204.1224092245102</TD>
      <TD/>
      <TD/>
      <TD>0.2581209</TD>
      <TD/>
     </TR>
     <TR>
      <TD>J214416.4-224221</TD>
      <TD>326.068589</TD>
      <TD>-22.706001</TD>
      <TD>15.483</TD>
      <TD>0.275</TD>
      <TD>14.869978</TD>
      <TD/>
      <TD>11.667793</TD>
      <TD/>
      <TD/>
      <TD>1.172580496072408</TD>
      <TD/>
      <TD/>
      <TD/>
      <TD/>
      <TD/>
      <TD/>
     </TR>
     <TR>
      <TD>J214417.8-174436</TD>
      <TD>326.074445</TD>
      <TD>-17.743567</TD>
      <TD>17.766</TD>
      <TD>0.497</TD>
      <TD>5.2114215</TD>
      <TD/>
      <TD>10.34925</TD>
      <TD/>
      <TD/>
      <TD>1.5399123304842723</TD>
      <TD/>
      <TD/>
      <TD/>
      <TD/>
      <TD/>
      <TD/>
     </TR>
     <TR>
      <TD>J214418.0-240500</TD>
      <TD>326.07529</TD>
      <TD>-24.083594</TD>
      <TD>30.02</TD>
      <TD>0.308</TD>
      <TD>9.897472</TD>
      <TD/>
      <TD>12.366746</TD>
      <TD/>
      <TD/>
      <TD>1.9131731845901456</TD>
      <TD/>
      <TD/>
      <TD/>
      <TD/>
      <TD/>
      <TD/>
     </TR>
     <TR>
      <TD>J214418.0-244848</TD>
      <TD>326.075276</TD>
      <TD>-24.813377</TD>
      <TD>14.833</TD>
      <TD>0.32</TD>
      <TD>8.0767565</TD>
      <TD/>
      <TD>12.777774</TD>
      <TD/>
      <TD/>
      <TD>2.595610145122365</TD>
      <TD/>
      <TD/>
      <TD/>
      <TD/>
      <TD/>
      <TD/>
     </TR>
     <TR>
      <TD>J214418.9-181837</TD>
      <TD>326.078949</TD>
      <TD>-18.310485</TD>
      <TD>44.972</TD>
      <TD>0.542</TD>
      <TD>17.678543</TD>
      <TD/>
      <TD>10.395879</TD>
      <TD/>
      <TD/>
      <TD>0.4403576931758182</TD>
      <TD>J214419-181834</TD>
      <TD>424.4920015335083</TD>
      <TD/>
      <TD/>
      <TD>0.08255206</TD>
      <TD/>
     </TR>
     <TR>
      <TD>J214420.3-172202</TD>
      <TD>326.08488</TD>
      <TD>-17.367228</TD>
      <TD>131.903</TD>
      <TD>0.505</TD>
      <TD>26.538265</TD>
      <TD>10.568051</TD>
      <TD>10.347387</TD>
      <TD>0.5227077</TD>
      <TD>0.1658368</TD>
      <TD/>
      <TD>J214420-172154</TD>
      <TD>283.92305970191956</TD>
      <TD>0.50862104</TD>
      <TD>0.041059073</TD>
      <TD/>
      <TD>-0.4345409449755322</TD>
     </TR>
     <TR>
      <TD>J214420.6-214011</TD>
      <TD>326.085891</TD>
      <TD>-21.669734</TD>
      <TD>8.525</TD>
      <TD>0.447</TD>
      <TD>8.038622</TD>
      <TD/>
      <TD>11.242132</TD>
      <TD/>
      <TD/>
      <TD>2.655517664653196</TD>
      <TD/>
      <TD/>
      <TD/>
      <TD/>
      <TD/>
      <TD/>
     </TR>
     <TR>
      <TD>J214420.8-210849</TD>
      <TD>326.086731</TD>
      <TD>-21.14713</TD>
      <TD>18.996</TD>
      <TD>0.559</TD>
      <TD>15.983265</TD>
      <TD/>
      <TD>11.048445</TD>
      <TD/>
      <TD/>
      <TD>0.9324447168666885</TD>
      <TD>J214420-210848</TD>
      <TD>130.87476789951324</TD>
      <TD/>
      <TD/>
      <TD>0</TD>
      <TD/>
     </TR>
     <TR>
      <TD>J214420.8-235427</TD>
      <TD>326.087026</TD>
      <TD>-23.907596</TD>
      <TD>9.195</TD>
      <TD>0.318</TD>
      <TD>6.48383</TD>
      <TD/>
      <TD>12.282705</TD>
      <TD/>
      <TD/>
      <TD>3.380565947518167</TD>
      <TD/>
      <TD/>
      <TD/>
      <TD/>
      <TD/>
      <TD/>
     </TR>
     <TR>
      <TD>J214422.1-242618</TD>
      <TD>326.092112</TD>
      <TD>-24.438364</TD>
      <TD>30.627</TD>
      <TD>0.309</TD>
      <TD>14.34522</TD>
      <TD/>
      <TD>12.577773</TD>
      <TD/>
      <TD/>
      <TD>1.2478327570688026</TD>
      <TD>J214422-242612</TD>
      <TD>73.6694484949112</TD>
      <TD/>
      <TD/>
      <TD>0.3194335</TD>
      <TD/>
     </TR>
     <TR>
      <TD>J214422.9-205741</TD>
      <TD>326.095824</TD>
      <TD>-20.961471</TD>
      <TD>53.91</TD>
      <TD>0.57</TD>
      <TD>35.513336</TD>
      <TD>5.904272</TD>
      <TD>10.993246</TD>
      <TD>0.6788964</TD>
      <TD>0.21945705</TD>
      <TD/>
      <TD>J214423-205742</TD>
      <TD>175.8958399295807</TD>
      <TD>0.82146126</TD>
      <TD>0.08211851</TD>
      <TD/>
      <TD>-0.8071071240684414</TD>
     </TR>
     <TR>
      <TD>J214425.6-235309</TD>
      <TD>326.106751</TD>
      <TD>-23.886083</TD>
      <TD>5.155</TD>
      <TD>0.323</TD>
      <TD>6.871688</TD>
      <TD/>
      <TD>12.281783</TD>
      <TD/>
      <TD/>
      <TD>3.155034925371774</TD>
      <TD/>
      <TD/>
      <TD/>
      <TD/>
      <TD/>
      <TD/>
     </TR>
     <TR>
      <TD>J214425.7-201046</TD>
      <TD>326.107498</TD>
      <TD>-20.179477</TD>
      <TD>29.986</TD>
      <TD>0.563</TD>
      <TD>16.488579</TD>
      <TD/>
      <TD>10.769716</TD>
      <TD/>
      <TD/>
      <TD>0.6285271042348812</TD>
      <TD>J214425-201042</TD>
      <TD>109.01787877082825</TD>
      <TD/>
      <TD/>
      <TD>0</TD>
      <TD/>
     </TR>
     <TR>
      <TD>J214427.7-224737</TD>
      <TD>326.115637</TD>
      <TD>-22.793712</TD>
      <TD>6.372</TD>
      <TD>0.3</TD>
      <TD>6.2041206</TD>
      <TD/>
      <TD>11.744842</TD>
      <TD/>
      <TD/>
      <TD>2.6911263729442996</TD>
      <TD/>
      <TD/>
      <TD/>
      <TD/>
      <TD/>
      <TD/>
     </TR>
     <TR>
      <TD>J214429.0-204124</TD>
      <TD>326.121034</TD>
      <TD>-20.690118</TD>
      <TD>30.188</TD>
      <TD>0.54</TD>
      <TD>19.198706</TD>
      <TD/>
      <TD>10.925561</TD>
      <TD/>
      <TD/>
      <TD>1.003819245673218</TD>
      <TD>J214428-204124</TD>
      <TD>231.36822879314423</TD>
      <TD/>
      <TD/>
      <TD>0.27063712</TD>
      <TD/>
     </TR>
     <TR>
      <TD>J214430.2-175759</TD>
      <TD>326.126181</TD>
      <TD>-17.966427</TD>
      <TD>42.912</TD>
      <TD>0.567</TD>
      <TD>9.056049</TD>
      <TD/>
      <TD>10.412113</TD>
      <TD/>
      <TD/>
      <TD>0.818812780177821</TD>
      <TD>J214430-175752</TD>
      <TD>222.02394902706146</TD>
      <TD/>
      <TD/>
      <TD>0.15615723</TD>
      <TD/>
     </TR>
     <TR>
      <TD>J214430.7-232113</TD>
      <TD>326.128302</TD>
      <TD>-23.353655</TD>
      <TD>41.713</TD>
      <TD>0.328</TD>
      <TD>34.739487</TD>
      <TD/>
      <TD>12.027932</TD>
      <TD/>
      <TD/>
      <TD>0.5536654287843018</TD>
      <TD>J214430-232113</TD>
      <TD>154.90314364433289</TD>
      <TD/>
      <TD/>
      <TD>0</TD>
      <TD/>
     </TR>
     <TR>
      <TD>J214431.7-240210</TD>
      <TD>326.132174</TD>
      <TD>-24.036154</TD>
      <TD>245.529</TD>
      <TD>0.354</TD>
      <TD>137.64745</TD>
      <TD>8.947704</TD>
      <TD>12.384725</TD>
      <TD>0.19788149</TD>
      <TD>0.18634579</TD>
      <TD/>
      <TD>J214431-240211</TD>
      <TD>694.4630146026611</TD>
      <TD>0.2607911</TD>
      <TD>0.018459558</TD>
      <TD/>
      <TD>-0.773359715153099</TD>
     </TR>
     <TR>
      <TD>J214432.0-205756</TD>
      <TD>326.133356</TD>
      <TD>-20.965654</TD>
      <TD>7.287</TD>
      <TD>0.585</TD>
      <TD>6.751865</TD>
      <TD/>
      <TD>11.02736</TD>
      <TD/>
      <TD/>
      <TD>3.27823824176729</TD>
      <TD/>
      <TD/>
      <TD/>
      <TD/>
      <TD/>
      <TD/>
     </TR>
     <TR>
      <TD>J214433.8-195129</TD>
      <TD>326.141079</TD>
      <TD>-19.858293</TD>
      <TD>16.125</TD>
      <TD>0.6</TD>
      <TD>8.027266</TD>
      <TD/>
      <TD>10.715303</TD>
      <TD/>
      <TD/>
      <TD>1.3362456200453658</TD>
      <TD/>
      <TD/>
      <TD/>
      <TD/>
      <TD/>
      <TD/>
     </TR>
     <TR>
      <TD>J214436.3-183650</TD>
      <TD>326.151383</TD>
      <TD>-18.614158</TD>
      <TD>64.199</TD>
      <TD>0.491</TD>
      <TD>23.158806</TD>
      <TD>18.79305</TD>
      <TD>10.496678</TD>
      <TD>0.9030163</TD>
      <TD>0.1577897</TD>
      <TD/>
      <TD/>
      <TD/>
      <TD/>
      <TD/>
      <TD/>
      <TD/>
     </TR>
     <TR>
      <TD>J214438.8-202910</TD>
      <TD>326.161667</TD>
      <TD>-20.486122</TD>
      <TD>15.497</TD>
      <TD>0.49</TD>
      <TD>8.865392</TD>
      <TD/>
      <TD>10.902521</TD>
      <TD/>
      <TD/>
      <TD>2.3146072619933538</TD>
      <TD/>
      <TD/>
      <TD/>
      <TD/>
      <TD/>
      <TD/>
     </TR>
     <TR>
      <TD>J214439.4-234120</TD>
      <TD>326.164317</TD>
      <TD>-23.68904</TD>
      <TD>50.099</TD>
      <TD>0.34</TD>
      <TD>31.031448</TD>
      <TD/>
      <TD>12.22545</TD>
      <TD/>
      <TD/>
      <TD>0.66036459717338</TD>
      <TD>J214439-234118</TD>
      <TD>134.86319780349731</TD>
      <TD/>
      <TD/>
      <TD>0.41875803</TD>
      <TD/>
     </TR>
     <TR>
      <TD>J214440.6-200335</TD>
      <TD>326.16945</TD>
      <TD>-20.059819</TD>
      <TD>10.641</TD>
      <TD>0.758</TD>
      <TD>6.1892867</TD>
      <TD/>
      <TD>10.793174</TD>
      <TD/>
      <TD/>
      <TD>1.64516372866948</TD>
      <TD/>
      <TD/>
      <TD/>
      <TD/>
      <TD/>
      <TD/>
     </TR>
     <TR>
      <TD>J214441.9-181803</TD>
      <TD>326.174671</TD>
      <TD>-18.301035</TD>
      <TD>33.843</TD>
      <TD>0.413</TD>
      <TD>12.112988</TD>
      <TD/>
      <TD>10.481342</TD>
      <TD/>
      <TD/>
      <TD>0.731665024040309</TD>
      <TD/>
      <TD/>
      <TD/>
      <TD/>
      <TD/>
      <TD/>
     </TR>
     <TR>
      <TD>J214442.2-220005</TD>
      <TD>326.176031</TD>
      <TD>-22.001468</TD>
      <TD>9.676</TD>
      <TD>0.39</TD>
      <TD>7.398948</TD>
      <TD/>
      <TD>11.450421</TD>
      <TD/>
      <TD/>
      <TD>2.294699680459663</TD>
      <TD/>
      <TD/>
      <TD/>
      <TD/>
      <TD/>
      <TD/>
     </TR>
     <TR>
      <TD>J214442.7-232532</TD>
      <TD>326.177949</TD>
      <TD>-23.425663</TD>
      <TD>4.442</TD>
      <TD>0.332</TD>
      <TD>5.752813</TD>
      <TD/>
      <TD>12.1032095</TD>
      <TD/>
      <TD/>
      <TD>3.371830806808707</TD>
      <TD/>
      <TD/>
      <TD/>
      <TD/>
      <TD/>
      <TD/>
     </TR>
     <TR>
      <TD>J214442.8-190027</TD>
      <TD>326.178496</TD>
      <TD>-19.007511</TD>
      <TD>19.951</TD>
      <TD>0.465</TD>
      <TD>9.5483675</TD>
      <TD/>
      <TD>10.577813</TD>
      <TD/>
      <TD/>
      <TD>1.2475532812897836</TD>
      <TD/>
      <TD/>
      <TD/>
      <TD/>
      <TD/>
      <TD/>
     </TR>
     <TR>
      <TD>J214443.9-225345</TD>
      <TD>326.183297</TD>
      <TD>-22.895886</TD>
      <TD>144.783</TD>
      <TD>0.319</TD>
      <TD>106.36692</TD>
      <TD>81.12799</TD>
      <TD>11.848114</TD>
      <TD>1.0542488</TD>
      <TD>0.050113678</TD>
      <TD/>
      <TD>J214443-225345</TD>
      <TD>244.5390224456787</TD>
      <TD>0.8004519</TD>
      <TD>0.058768664</TD>
      <TD/>
      <TD>-0.14619435207577997</TD>
     </TR>
     <TR>
      <TD>J214444.9-185620</TD>
      <TD>326.187307</TD>
      <TD>-18.939031</TD>
      <TD>28.052</TD>
      <TD>0.5</TD>
      <TD>13.905671</TD>
      <TD/>
      <TD>10.579152</TD>
      <TD/>
      <TD/>
      <TD>0.8071646219417569</TD>
      <TD/>
      <TD/>
      <TD/>
      <TD/>
      <TD/>
      <TD/>
     </TR>
     <TR>
      <TD>J214446.4-255442</TD>
      <TD>326.193432</TD>
      <TD>-25.911934</TD>
      <TD>105.252</TD>
      <TD>0.334</TD>
      <TD>13.495651</TD>
      <TD/>
      <TD>13.53432</TD>
      <TD/>
      <TD/>
      <TD>2.7399395534307427</TD>
      <TD>J214446-255449</TD>
      <TD>496.5150058269501</TD>
      <TD>0.17295888</TD>
      <TD>0.027079111</TD>
      <TD/>
      <TD/>
     </TR>
     <TR>
      <TD>J214447.1-173509</TD>
      <TD>326.196606</TD>
      <TD>-17.586066</TD>
      <TD>29.096</TD>
      <TD>0.456</TD>
      <TD>5.958572</TD>
      <TD/>
      <TD>10.45932</TD>
      <TD/>
      <TD/>
      <TD>1.4971198189114798</TD>
      <TD>J214447-173504</TD>
      <TD>135.5850249528885</TD>
      <TD/>
      <TD/>
      <TD>0</TD>
      <TD/>
     </TR>
     <TR>
      <TD>J214447.2-223935</TD>
      <TD>326.196891</TD>
      <TD>-22.659862</TD>
      <TD>10.563</TD>
      <TD>0.33</TD>
      <TD>6.6268687</TD>
      <TD/>
      <TD>11.74893</TD>
      <TD/>
      <TD/>
      <TD>2.8041307445141714</TD>
      <TD/>
      <TD/>
      <TD/>
      <TD/>
      <TD/>
      <TD/>
     </TR>
     <TR>
      <TD>J214449.1-221552</TD>
      <TD>326.204797</TD>
      <TD>-22.264564</TD>
      <TD>197.004</TD>
      <TD>0.351</TD>
      <TD>127.21705</TD>
      <TD>33.862053</TD>
      <TD>11.583427</TD>
      <TD>0.48773655</TD>
      <TD>0.07549909</TD>
      <TD/>
      <TD>J214449-221552</TD>
      <TD>660.905659198761</TD>
      <TD>0.67634815</TD>
      <TD>0.04115254</TD>
      <TD/>
      <TD>-0.9035746100177441</TD>
     </TR>
     <TR>
      <TD>J214450.3-205006</TD>
      <TD>326.209768</TD>
      <TD>-20.835232</TD>
      <TD>55.615</TD>
      <TD>0.647</TD>
      <TD>39.65525</TD>
      <TD/>
      <TD>11.052367</TD>
      <TD/>
      <TD/>
      <TD>0.50269313806805</TD>
      <TD>J214449-205003</TD>
      <TD>166.47298634052277</TD>
      <TD/>
      <TD/>
      <TD>0.40272033</TD>
      <TD/>
     </TR>
     <TR>
      <TD>J214450.6-234825</TD>
      <TD>326.210901</TD>
      <TD>-23.807137</TD>
      <TD>9.205</TD>
      <TD>0.299</TD>
      <TD>6.205204</TD>
      <TD/>
      <TD>12.321982</TD>
      <TD/>
      <TD/>
      <TD>3.4684169353269096</TD>
      <TD/>
      <TD/>
      <TD/>
      <TD/>
      <TD/>
      <TD/>
     </TR>
     <TR>
      <TD>J214450.8-204654</TD>
      <TD>326.211789</TD>
      <TD>-20.781909</TD>
      <TD>10.462</TD>
      <TD>0.627</TD>
      <TD>7.685926</TD>
      <TD/>
      <TD>11.037657</TD>
      <TD/>
      <TD/>
      <TD>2.411888056627334</TD>
      <TD/>
      <TD/>
      <TD/>
      <TD/>
      <TD/>
      <TD/>
     </TR>
     <TR>
      <TD>J214451.6-183340</TD>
      <TD>326.215391</TD>
      <TD>-18.561211</TD>
      <TD>6.054</TD>
      <TD>0.479</TD>
      <TD>6.4047747</TD>
      <TD/>
      <TD>10.550068</TD>
      <TD/>
      <TD/>
      <TD>1.5139306946608095</TD>
      <TD/>
      <TD/>
      <TD/>
      <TD/>
      <TD/>
      <TD/>
     </TR>
     <TR>
      <TD>J214453.4-185728</TD>
      <TD>326.222567</TD>
      <TD>-18.957925</TD>
      <TD>47.046</TD>
      <TD>0.508</TD>
      <TD>23.975855</TD>
      <TD/>
      <TD>10.609977</TD>
      <TD/>
      <TD/>
      <TD>0.47212360393876057</TD>
      <TD>J214451-185704</TD>
      <TD>190.2981996536255</TD>
      <TD/>
      <TD/>
      <TD>0</TD>
      <TD/>
     </TR>
     <TR>
      <TD>J214453.5-224152</TD>
      <TD>326.222946</TD>
      <TD>-22.697897</TD>
      <TD>11.446</TD>
      <TD>0.337</TD>
      <TD>7.614437</TD>
      <TD/>
      <TD>11.787846</TD>
      <TD/>
      <TD/>
      <TD>2.3958869536227145</TD>
      <TD/>
      <TD/>
      <TD/>
      <TD/>
      <TD/>
      <TD/>
     </TR>
     <TR>
      <TD>J214456.0-182636</TD>
      <TD>326.233457</TD>
      <TD>-18.443575</TD>
      <TD>31.24</TD>
      <TD>0.463</TD>
      <TD>11.556961</TD>
      <TD/>
      <TD>10.552168</TD>
      <TD/>
      <TD/>
      <TD>0.8396285324431308</TD>
      <TD/>
      <TD/>
      <TD/>
      <TD/>
      <TD/>
      <TD/>
     </TR>
     <TR>
      <TD>J214500.0-255037</TD>
      <TD>326.250025</TD>
      <TD>-25.843811</TD>
      <TD>48.897</TD>
      <TD>0.278</TD>
      <TD>8.746341</TD>
      <TD/>
      <TD>13.530178</TD>
      <TD/>
      <TD/>
      <TD>4.249294630170782</TD>
      <TD>J214500-255041</TD>
      <TD>207.96459913253784</TD>
      <TD/>
      <TD/>
      <TD>0</TD>
      <TD/>
     </TR>
     <TR>
      <TD>J214501.2-235841</TD>
      <TD>326.255243</TD>
      <TD>-23.978185</TD>
      <TD>11.343</TD>
      <TD>0.328</TD>
      <TD>8.330733</TD>
      <TD/>
      <TD>12.450449</TD>
      <TD/>
      <TD/>
      <TD>2.409824394273507</TD>
      <TD/>
      <TD/>
      <TD/>
      <TD/>
      <TD/>
      <TD/>
     </TR>
     <TR>
      <TD>J214502.7-234650</TD>
      <TD>326.261315</TD>
      <TD>-23.78073</TD>
      <TD>29.116</TD>
      <TD>0.345</TD>
      <TD>17.609066</TD>
      <TD/>
      <TD>12.3474</TD>
      <TD/>
      <TD/>
      <TD>1.202712605419701</TD>
      <TD>J214503-234653</TD>
      <TD>110.21874845027924</TD>
      <TD/>
      <TD/>
      <TD>0.57418317</TD>
      <TD/>
     </TR>
     <TR>
      <TD>J214503.9-240732</TD>
      <TD>326.266364</TD>
      <TD>-24.125706</TD>
      <TD>19.542</TD>
      <TD>0.383</TD>
      <TD>14.0503025</TD>
      <TD/>
      <TD>12.533727</TD>
      <TD/>
      <TD/>
      <TD>1.5022529257786834</TD>
      <TD>J214503-240736</TD>
      <TD>103.51633280515671</TD>
      <TD/>
      <TD/>
      <TD>0</TD>
      <TD/>
     </TR>
     <TR>
      <TD>J214506.7-252550</TD>
      <TD>326.278223</TD>
      <TD>-25.430678</TD>
      <TD>17.559</TD>
      <TD>0.271</TD>
      <TD>5.7294703</TD>
      <TD/>
      <TD>13.297112</TD>
      <TD/>
      <TD/>
      <TD>5.453307967507249</TD>
      <TD/>
      <TD/>
      <TD/>
      <TD/>
      <TD/>
      <TD/>
     </TR>
     <TR>
      <TD>J214509.3-171656</TD>
      <TD>326.288883</TD>
      <TD>-17.282239</TD>
      <TD>23.302</TD>
      <TD>0.565</TD>
      <TD>5.407148</TD>
      <TD/>
      <TD>10.543449</TD>
      <TD/>
      <TD/>
      <TD>2.207282435333151</TD>
      <TD/>
      <TD/>
      <TD/>
      <TD/>
      <TD/>
      <TD/>
     </TR>
     <TR>
      <TD>J214515.5-232722</TD>
      <TD>326.314643</TD>
      <TD>-23.456378</TD>
      <TD>16.635</TD>
      <TD>0.309</TD>
      <TD>12.557409</TD>
      <TD/>
      <TD>12.226467</TD>
      <TD/>
      <TD/>
      <TD>1.641156188821932</TD>
      <TD/>
      <TD/>
      <TD/>
      <TD/>
      <TD/>
      <TD/>
     </TR>
     <TR>
      <TD>J214516.0-224029</TD>
      <TD>326.317059</TD>
      <TD>-22.674976</TD>
      <TD>40.916</TD>
      <TD>0.302</TD>
      <TD>11.523237</TD>
      <TD>5.4554067</TD>
      <TD>11.857033</TD>
      <TD>1.8654557</TD>
      <TD>0.38842484</TD>
      <TD/>
      <TD>J214515-224028</TD>
      <TD>603.6387085914612</TD>
      <TD/>
      <TD/>
      <TD>0.023768274</TD>
      <TD/>
     </TR>
     <TR>
      <TD>J214521.8-195930</TD>
      <TD>326.340834</TD>
      <TD>-19.991832</TD>
      <TD>55.707</TD>
      <TD>1.061</TD>
      <TD>33.74921</TD>
      <TD/>
      <TD>10.9279785</TD>
      <TD/>
      <TD/>
      <TD>0.3017937831357944</TD>
      <TD>J214522-195927</TD>
      <TD>667.9922342300415</TD>
      <TD/>
      <TD/>
      <TD>0.045136597</TD>
      <TD/>
     </TR>
     <TR>
      <TD>J214523.0-215835</TD>
      <TD>326.346003</TD>
      <TD>-21.976507</TD>
      <TD>10.825</TD>
      <TD>0.414</TD>
      <TD>6.2868543</TD>
      <TD/>
      <TD>11.583614</TD>
      <TD/>
      <TD/>
      <TD>2.8682540595981947</TD>
      <TD/>
      <TD/>
      <TD/>
      <TD/>
      <TD/>
      <TD/>
     </TR>
     <TR>
      <TD>J214525.2-222935</TD>
      <TD>326.355311</TD>
      <TD>-22.493309</TD>
      <TD>21.985</TD>
      <TD>0.292</TD>
      <TD>15.097722</TD>
      <TD/>
      <TD>11.807466</TD>
      <TD/>
      <TD/>
      <TD>1.4001508223306798</TD>
      <TD>J214524-222941</TD>
      <TD>79.50825244188309</TD>
      <TD/>
      <TD/>
      <TD>0.21739973</TD>
      <TD/>
     </TR>
     <TR>
      <TD>J214525.5-194841</TD>
      <TD>326.35641</TD>
      <TD>-19.811429</TD>
      <TD>172.67</TD>
      <TD>0.682</TD>
      <TD>100.30276</TD>
      <TD>6.020703</TD>
      <TD>10.902082</TD>
      <TD>0.14048547</TD>
      <TD>0.19153468</TD>
      <TD/>
      <TD>J214525-194840</TD>
      <TD>567.3826932907104</TD>
      <TD>0.21473697</TD>
      <TD>0.021439128</TD>
      <TD/>
      <TD>-0.9486216827496633</TD>
     </TR>
     <TR>
      <TD>J214526.3-184349</TD>
      <TD>326.359642</TD>
      <TD>-18.730468</TD>
      <TD>15.935</TD>
      <TD>0.449</TD>
      <TD>6.309809</TD>
      <TD/>
      <TD>10.705643</TD>
      <TD/>
      <TD/>
      <TD>1.4819869095282878</TD>
      <TD/>
      <TD/>
      <TD/>
      <TD/>
      <TD/>
      <TD/>
     </TR>
     <TR>
      <TD>J214532.0-192129</TD>
      <TD>326.383569</TD>
      <TD>-19.358169</TD>
      <TD>17.342</TD>
      <TD>0.476</TD>
      <TD>6.6380267</TD>
      <TD/>
      <TD>10.834635</TD>
      <TD/>
      <TD/>
      <TD>2.0783526975763618</TD>
      <TD/>
      <TD/>
      <TD/>
      <TD/>
      <TD/>
      <TD/>
     </TR>
     <TR>
      <TD>J214532.3-185503</TD>
      <TD>326.384926</TD>
      <TD>-18.917655</TD>
      <TD>81.478</TD>
      <TD>0.542</TD>
      <TD>37.653973</TD>
      <TD/>
      <TD>10.760409</TD>
      <TD/>
      <TD/>
      <TD>0.31317418891895116</TD>
      <TD>J214532-185503</TD>
      <TD>388.8181149959564</TD>
      <TD/>
      <TD/>
      <TD>0</TD>
      <TD/>
     </TR>
     <TR>
      <TD>J214533.4-234633</TD>
      <TD>326.389448</TD>
      <TD>-23.776107</TD>
      <TD>24.666</TD>
      <TD>0.309</TD>
      <TD>10.488008</TD>
      <TD/>
      <TD>12.444625</TD>
      <TD/>
      <TD/>
      <TD>1.043259140733072</TD>
      <TD>J214533-234622</TD>
      <TD>98.1055498123169</TD>
      <TD/>
      <TD/>
      <TD>0.4644135</TD>
      <TD/>
     </TR>
     <TR>
      <TD>J214533.7-244122</TD>
      <TD>326.390801</TD>
      <TD>-24.689617</TD>
      <TD>16.658</TD>
      <TD>0.307</TD>
      <TD>7.0237913</TD>
      <TD/>
      <TD>12.941675</TD>
      <TD/>
      <TD/>
      <TD>3.1407103312045566</TD>
      <TD>J214534-244115</TD>
      <TD>90.07647633552551</TD>
      <TD>1.126881</TD>
      <TD>0.30663005</TD>
      <TD/>
      <TD/>
     </TR>
     <TR>
      <TD>J214534.0-250313</TD>
      <TD>326.391897</TD>
      <TD>-25.053711</TD>
      <TD>37.025</TD>
      <TD>0.305</TD>
      <TD>16.066048</TD>
      <TD/>
      <TD>13.154695</TD>
      <TD/>
      <TD/>
      <TD>1.6939598982773563</TD>
      <TD>J214534-250321</TD>
      <TD>206.91397786140442</TD>
      <TD/>
      <TD/>
      <TD>0.2096511</TD>
      <TD/>
     </TR>
     <TR>
      <TD>J214536.2-191311</TD>
      <TD>326.401028</TD>
      <TD>-19.219912</TD>
      <TD>21.597</TD>
      <TD>0.508</TD>
      <TD>9.630681</TD>
      <TD/>
      <TD>10.82503</TD>
      <TD/>
      <TD/>
      <TD>0.9355902736302734</TD>
      <TD/>
      <TD/>
      <TD/>
      <TD/>
      <TD/>
      <TD/>
     </TR>
     <TR>
      <TD>J214539.5-231334</TD>
      <TD>326.414938</TD>
      <TD>-23.226289</TD>
      <TD>100.485</TD>
      <TD>0.344</TD>
      <TD>70.44027</TD>
      <TD>8.192901</TD>
      <TD>12.193517</TD>
      <TD>0.34977654</TD>
      <TD>0.19661693</TD>
      <TD/>
      <TD>J214539-231334</TD>
      <TD>331.8757116794586</TD>
      <TD>0.54829156</TD>
      <TD>0.03663749</TD>
      <TD/>
      <TD>-0.9664326756851643</TD>
     </TR>
     <TR>
      <TD>J214540.0-233053</TD>
      <TD>326.417037</TD>
      <TD>-23.514729</TD>
      <TD>18.077</TD>
      <TD>0.306</TD>
      <TD>13.294775</TD>
      <TD/>
      <TD>12.337271</TD>
      <TD/>
      <TD/>
      <TD>1.4941183071860595</TD>
      <TD/>
      <TD/>
      <TD/>
      <TD/>
      <TD/>
      <TD/>
     </TR>
     <TR>
      <TD>J214540.2-214116</TD>
      <TD>326.417832</TD>
      <TD>-21.687803</TD>
      <TD>6.452</TD>
      <TD>0.479</TD>
      <TD>6.156051</TD>
      <TD/>
      <TD>11.531265</TD>
      <TD/>
      <TD/>
      <TD>2.633311690490838</TD>
      <TD/>
      <TD/>
      <TD/>
      <TD/>
      <TD/>
      <TD/>
     </TR>
     <TR>
      <TD>J214540.9-211810</TD>
      <TD>326.420422</TD>
      <TD>-21.303036</TD>
      <TD>56.985</TD>
      <TD>0.61</TD>
      <TD>46.95779</TD>
      <TD/>
      <TD>11.396561</TD>
      <TD/>
      <TD/>
      <TD>0.4503868346495756</TD>
      <TD>J214540-211807</TD>
      <TD>310.69180369377136</TD>
      <TD/>
      <TD/>
      <TD>0</TD>
      <TD/>
     </TR>
     <TR>
      <TD>J214541.5-222325</TD>
      <TD>326.42296</TD>
      <TD>-22.390422</TD>
      <TD>8.676</TD>
      <TD>0.311</TD>
      <TD>8.29455</TD>
      <TD/>
      <TD>11.820907</TD>
      <TD/>
      <TD/>
      <TD>2.0463464754571263</TD>
      <TD/>
      <TD/>
      <TD/>
      <TD/>
      <TD/>
      <TD/>
     </TR>
     <TR>
      <TD>J214541.9-180621</TD>
      <TD>326.42474</TD>
      <TD>-18.105853</TD>
      <TD>28.687</TD>
      <TD>0.474</TD>
      <TD>9.261835</TD>
      <TD/>
      <TD>10.703727</TD>
      <TD/>
      <TD/>
      <TD>1.0802694117814367</TD>
      <TD>J214542-180616</TD>
      <TD>109.16312038898468</TD>
      <TD/>
      <TD/>
      <TD>0</TD>
      <TD/>
     </TR>
     <TR>
      <TD>J214547.9-231854</TD>
      <TD>326.44973</TD>
      <TD>-23.315018</TD>
      <TD>3.34</TD>
      <TD>0.358</TD>
      <TD>6.8183713</TD>
      <TD/>
      <TD>12.266613</TD>
      <TD/>
      <TD/>
      <TD>2.8464326877844868</TD>
      <TD/>
      <TD/>
      <TD/>
      <TD/>
      <TD/>
      <TD/>
     </TR>
     <TR>
      <TD>J214548.9-182600</TD>
      <TD>326.454069</TD>
      <TD>-18.43357</TD>
      <TD>179.71</TD>
      <TD>0.541</TD>
      <TD>59.893703</TD>
      <TD>49.254395</TD>
      <TD>10.761117</TD>
      <TD>0.85939425</TD>
      <TD>0.069900505</TD>
      <TD/>
      <TD>J214550-182557</TD>
      <TD>147.06666767597198</TD>
      <TD>0.6840655</TD>
      <TD>0.08785238</TD>
      <TD/>
      <TD>0.25193294358835755</TD>
     </TR>
     <TR>
      <TD>J214549.9-235257</TD>
      <TD>326.457977</TD>
      <TD>-23.882649</TD>
      <TD>9.067</TD>
      <TD>0.304</TD>
      <TD>6.2381425</TD>
      <TD/>
      <TD>12.557538</TD>
      <TD/>
      <TD/>
      <TD>3.684758291638467</TD>
      <TD/>
      <TD/>
      <TD/>
      <TD/>
      <TD/>
      <TD/>
     </TR>
     <TR>
      <TD>J214553.0-224710</TD>
      <TD>326.471027</TD>
      <TD>-22.786346</TD>
      <TD>14.095</TD>
      <TD>0.345</TD>
      <TD>12.124231</TD>
      <TD/>
      <TD>12.032184</TD>
      <TD/>
      <TD/>
      <TD>1.6483006987303466</TD>
      <TD/>
      <TD/>
      <TD/>
      <TD/>
      <TD/>
      <TD/>
     </TR>
     <TR>
      <TD>J214553.0-251400</TD>
      <TD>326.471154</TD>
      <TD>-25.233354</TD>
      <TD>29.634</TD>
      <TD>0.292</TD>
      <TD>12.447307</TD>
      <TD/>
      <TD>13.316621</TD>
      <TD/>
      <TD/>
      <TD>2.5694545751982933</TD>
      <TD>J214552-251400</TD>
      <TD>137.87034153938293</TD>
      <TD/>
      <TD/>
      <TD>0.35579717</TD>
      <TD/>
     </TR>
     <TR>
      <TD>J214554.8-182600</TD>
      <TD>326.478504</TD>
      <TD>-18.433371</TD>
      <TD>20.191</TD>
      <TD>0.544</TD>
      <TD>7.98973</TD>
      <TD/>
      <TD>10.786347</TD>
      <TD/>
      <TD/>
      <TD>1.4686192578242292</TD>
      <TD/>
      <TD/>
      <TD/>
      <TD/>
      <TD/>
      <TD/>
     </TR>
     <TR>
      <TD>J214555.3-203705</TD>
      <TD>326.480771</TD>
      <TD>-20.618159</TD>
      <TD>117.041</TD>
      <TD>0.734</TD>
      <TD>98.522995</TD>
      <TD/>
      <TD>11.225828</TD>
      <TD/>
      <TD/>
      <TD>0.1877726733440278</TD>
      <TD>J214555-203703</TD>
      <TD>403.3355712890625</TD>
      <TD/>
      <TD/>
      <TD>0.12166931</TD>
      <TD/>
     </TR>
     <TR>
      <TD>J214557.1-224813</TD>
      <TD>326.487918</TD>
      <TD>-22.803753</TD>
      <TD>8.09</TD>
      <TD>0.332</TD>
      <TD>6.5941887</TD>
      <TD/>
      <TD>12.053329</TD>
      <TD/>
      <TD/>
      <TD>3.105249449234207</TD>
      <TD/>
      <TD/>
      <TD/>
      <TD/>
      <TD/>
      <TD/>
     </TR>
     <TR>
      <TD>J214557.7-184553</TD>
      <TD>326.490533</TD>
      <TD>-18.764743</TD>
      <TD>41.651</TD>
      <TD>0.584</TD>
      <TD>17.983353</TD>
      <TD>5.904292</TD>
      <TD>10.834871</TD>
      <TD>0.6878381</TD>
      <TD>0.25741264</TD>
      <TD/>
      <TD/>
      <TD/>
      <TD/>
      <TD/>
      <TD/>
      <TD/>
     </TR>
     <TR>
      <TD>J214558.9-222610</TD>
      <TD>326.495533</TD>
      <TD>-22.436125</TD>
      <TD>18.079</TD>
      <TD>0.301</TD>
      <TD>13.79867</TD>
      <TD/>
      <TD>11.896862</TD>
      <TD/>
      <TD/>
      <TD>1.4807959078778927</TD>
      <TD/>
      <TD/>
      <TD/>
      <TD/>
      <TD/>
      <TD/>
     </TR>
     <TR>
      <TD>J214559.2-183546</TD>
      <TD>326.496745</TD>
      <TD>-18.596207</TD>
      <TD>14.563</TD>
      <TD>0.548</TD>
      <TD>7.1049447</TD>
      <TD/>
      <TD>10.8188715</TD>
      <TD/>
      <TD/>
      <TD>1.6265019085360295</TD>
      <TD/>
      <TD/>
      <TD/>
      <TD/>
      <TD/>
      <TD/>
     </TR>
     <TR>
      <TD>J214559.3-244809</TD>
      <TD>326.497249</TD>
      <TD>-24.802688</TD>
      <TD>64.469</TD>
      <TD>0.359</TD>
      <TD>26.966621</TD>
      <TD/>
      <TD>13.086416</TD>
      <TD/>
      <TD/>
      <TD>0.8813076977076637</TD>
      <TD>J214559-244817</TD>
      <TD>361.7655634880066</TD>
      <TD/>
      <TD/>
      <TD>0</TD>
      <TD/>
     </TR>
     <TR>
      <TD>J214600.8-164426</TD>
      <TD>326.503704</TD>
      <TD>-16.740724</TD>
      <TD>86.637</TD>
      <TD>0.762</TD>
      <TD>9.556009</TD>
      <TD/>
      <TD>10.762128</TD>
      <TD/>
      <TD/>
      <TD>0.8862019033958076</TD>
      <TD>J214600-164421</TD>
      <TD>271.4081108570099</TD>
      <TD/>
      <TD/>
      <TD>0</TD>
      <TD/>
     </TR>
     <TR>
      <TD>J214601.0-185845</TD>
      <TD>326.504512</TD>
      <TD>-18.979334</TD>
      <TD>26.539</TD>
      <TD>0.528</TD>
      <TD>9.123745</TD>
      <TD>8.399495</TD>
      <TD>10.879968</TD>
      <TD>1.4287351</TD>
      <TD>0.381585</TD>
      <TD/>
      <TD/>
      <TD/>
      <TD/>
      <TD/>
      <TD/>
      <TD/>
     </TR>
     <TR>
      <TD>J214602.6-202534</TD>
      <TD>326.511108</TD>
      <TD>-20.426216</TD>
      <TD>101.256</TD>
      <TD>0.774</TD>
      <TD>77.90149</TD>
      <TD/>
      <TD>11.199927</TD>
      <TD/>
      <TD/>
      <TD>0.2451498703085898</TD>
      <TD>J214602-202530</TD>
      <TD>492.6185607910156</TD>
      <TD/>
      <TD/>
      <TD>0</TD>
      <TD/>
     </TR>
     <TR>
      <TD>J214610.0-202837</TD>
      <TD>326.542046</TD>
      <TD>-20.477197</TD>
      <TD>14.669</TD>
      <TD>0.679</TD>
      <TD>8.39629</TD>
      <TD/>
      <TD>11.238729</TD>
      <TD/>
      <TD/>
      <TD>2.1896576657529727</TD>
      <TD/>
      <TD/>
      <TD/>
      <TD/>
      <TD/>
      <TD/>
     </TR>
     <TR>
      <TD>J214611.5-230916</TD>
      <TD>326.548157</TD>
      <TD>-23.154472</TD>
      <TD>6.796</TD>
      <TD>0.391</TD>
      <TD>5.380859</TD>
      <TD/>
      <TD>12.263227</TD>
      <TD/>
      <TD/>
      <TD>3.4510305986610965</TD>
      <TD/>
      <TD/>
      <TD/>
      <TD/>
      <TD/>
      <TD/>
     </TR>
     <TR>
      <TD>J214613.5-182900</TD>
      <TD>326.556395</TD>
      <TD>-18.483462</TD>
      <TD>45.926</TD>
      <TD>0.608</TD>
      <TD>17.429302</TD>
      <TD/>
      <TD>10.860165</TD>
      <TD/>
      <TD/>
      <TD>0.7216199680299512</TD>
      <TD>J214613-182854</TD>
      <TD>192.08772480487823</TD>
      <TD/>
      <TD/>
      <TD>0.16630818</TD>
      <TD/>
     </TR>
     <TR>
      <TD>J214615.0-202329</TD>
      <TD>326.562771</TD>
      <TD>-20.391493</TD>
      <TD>30.135</TD>
      <TD>0.674</TD>
      <TD>24.455284</TD>
      <TD/>
      <TD>11.234049</TD>
      <TD/>
      <TD/>
      <TD>0.7918940636548153</TD>
      <TD>J214615-202327</TD>
      <TD>128.82117927074432</TD>
      <TD/>
      <TD/>
      <TD>0</TD>
      <TD/>
     </TR>
     <TR>
      <TD>J214615.0-244530</TD>
      <TD>326.56252</TD>
      <TD>-24.758518</TD>
      <TD>9.898</TD>
      <TD>0.289</TD>
      <TD>6.5412703</TD>
      <TD/>
      <TD>13.1109915</TD>
      <TD/>
      <TD/>
      <TD>4.062807051825973</TD>
      <TD/>
      <TD/>
      <TD/>
      <TD/>
      <TD/>
      <TD/>
     </TR>
     <TR>
      <TD>J214615.8-203846</TD>
      <TD>326.565841</TD>
      <TD>-20.646186</TD>
      <TD>54.044</TD>
      <TD>0.636</TD>
      <TD>42.246197</TD>
      <TD>11.741845</TD>
      <TD>11.31128</TD>
      <TD>0.70740545</TD>
      <TD>0.15707888</TD>
      <TD/>
      <TD>J214615-203844</TD>
      <TD>182.41722881793976</TD>
      <TD>0.7022231</TD>
      <TD>0.070483826</TD>
      <TD/>
      <TD>-0.7106868992478218</TD>
     </TR>
     <TR>
      <TD>J214618.5-241422</TD>
      <TD>326.577187</TD>
      <TD>-24.239499</TD>
      <TD>113.302</TD>
      <TD>0.326</TD>
      <TD>60.90494</TD>
      <TD>27.667545</TD>
      <TD>12.837543</TD>
      <TD>1.0701</TD>
      <TD>0.11495175</TD>
      <TD/>
      <TD>J214618-241428</TD>
      <TD>105.3922176361084</TD>
      <TD>0.7769376</TD>
      <TD>0.08882557</TD>
      <TD/>
      <TD>0.23070470646020202</TD>
     </TR>
     <TR>
      <TD>J214618.9-243856</TD>
      <TD>326.578969</TD>
      <TD>-24.649006</TD>
      <TD>47.992</TD>
      <TD>0.303</TD>
      <TD>19.652515</TD>
      <TD/>
      <TD>13.059718</TD>
      <TD/>
      <TD/>
      <TD>1.1552382095366234</TD>
      <TD>J214619-243853</TD>
      <TD>148.84677529335022</TD>
      <TD/>
      <TD/>
      <TD>0.29165137</TD>
      <TD/>
     </TR>
     <TR>
      <TD>J214620.9-221239</TD>
      <TD>326.587299</TD>
      <TD>-22.210841</TD>
      <TD>62.447</TD>
      <TD>0.318</TD>
      <TD>46.52398</TD>
      <TD/>
      <TD>11.880512</TD>
      <TD/>
      <TD/>
      <TD>0.39124063711547924</TD>
      <TD>J214621-221240</TD>
      <TD>200.71089267730713</TD>
      <TD/>
      <TD/>
      <TD>0.16757657</TD>
      <TD/>
     </TR>
     <TR>
      <TD>J214622.4-203536</TD>
      <TD>326.593491</TD>
      <TD>-20.593582</TD>
      <TD>47.646</TD>
      <TD>0.651</TD>
      <TD>32.573456</TD>
      <TD>19.094522</TD>
      <TD>11.320237</TD>
      <TD>1.255323</TD>
      <TD>0.14387976</TD>
      <TD/>
      <TD/>
      <TD/>
      <TD/>
      <TD/>
      <TD/>
      <TD/>
     </TR>
     <TR>
      <TD>J214623.3-202900</TD>
      <TD>326.597275</TD>
      <TD>-20.483528</TD>
      <TD>41.26</TD>
      <TD>0.616</TD>
      <TD>31.980362</TD>
      <TD/>
      <TD>11.291232</TD>
      <TD/>
      <TD/>
      <TD>0.5742162657862991</TD>
      <TD>J214623-202902</TD>
      <TD>140.66354930400848</TD>
      <TD/>
      <TD/>
      <TD>0</TD>
      <TD/>
     </TR>
     <TR>
      <TD>J214626.6-181424</TD>
      <TD>326.610997</TD>
      <TD>-18.240006</TD>
      <TD>26.586</TD>
      <TD>0.477</TD>
      <TD>6.9312677</TD>
      <TD/>
      <TD>10.888073</TD>
      <TD/>
      <TD/>
      <TD>1.5330230095038162</TD>
      <TD/>
      <TD/>
      <TD/>
      <TD/>
      <TD/>
      <TD/>
     </TR>
     <TR>
      <TD>J214627.4-230039</TD>
      <TD>326.614464</TD>
      <TD>-23.011084</TD>
      <TD>9.132</TD>
      <TD>0.327</TD>
      <TD>5.5539064</TD>
      <TD/>
      <TD>12.250728</TD>
      <TD/>
      <TD/>
      <TD>3.4461683590798846</TD>
      <TD/>
      <TD/>
      <TD/>
      <TD/>
      <TD/>
      <TD/>
     </TR>
     <TR>
      <TD>J214628.2-191846</TD>
      <TD>326.617758</TD>
      <TD>-19.312997</TD>
      <TD>33.276</TD>
      <TD>0.519</TD>
      <TD>11.855425</TD>
      <TD/>
      <TD>11.042782</TD>
      <TD/>
      <TD/>
      <TD>1.167949372813675</TD>
      <TD/>
      <TD/>
      <TD/>
      <TD/>
      <TD/>
      <TD/>
     </TR>
     <TR>
      <TD>J214632.0-214923</TD>
      <TD>326.633698</TD>
      <TD>-21.823056</TD>
      <TD>5.203</TD>
      <TD>0.429</TD>
      <TD>6.354225</TD>
      <TD/>
      <TD>11.768111</TD>
      <TD/>
      <TD/>
      <TD>2.9101079768717635</TD>
      <TD/>
      <TD/>
      <TD/>
      <TD/>
      <TD/>
      <TD/>
     </TR>
     <TR>
      <TD>J214632.3-232633</TD>
      <TD>326.634757</TD>
      <TD>-23.44264</TD>
      <TD>81.149</TD>
      <TD>0.377</TD>
      <TD>48.896873</TD>
      <TD>22.296263</TD>
      <TD>12.474855</TD>
      <TD>1.0375466</TD>
      <TD>0.13211408</TD>
      <TD/>
      <TD/>
      <TD/>
      <TD/>
      <TD/>
      <TD/>
      <TD/>
     </TR>
     <TR>
      <TD>J214633.0-183020</TD>
      <TD>326.63767</TD>
      <TD>-18.505722</TD>
      <TD>19.17</TD>
      <TD>0.526</TD>
      <TD>9.163177</TD>
      <TD/>
      <TD>10.943975</TD>
      <TD/>
      <TD/>
      <TD>1.3923612188840504</TD>
      <TD/>
      <TD/>
      <TD/>
      <TD/>
      <TD/>
      <TD/>
     </TR>
     <TR>
      <TD>J214635.0-194504</TD>
      <TD>326.645868</TD>
      <TD>-19.751233</TD>
      <TD>11.543</TD>
      <TD>0.618</TD>
      <TD>7.7597475</TD>
      <TD/>
      <TD>11.152537</TD>
      <TD/>
      <TD/>
      <TD>1.7779760572041152</TD>
      <TD/>
      <TD/>
      <TD/>
      <TD/>
      <TD/>
      <TD/>
     </TR>
     <TR>
      <TD>J214636.0-211001</TD>
      <TD>326.650322</TD>
      <TD>-21.167088</TD>
      <TD>11.769</TD>
      <TD>0.72</TD>
      <TD>11.216181</TD>
      <TD/>
      <TD>11.54782</TD>
      <TD/>
      <TD/>
      <TD>1.7833660931180406</TD>
      <TD/>
      <TD/>
      <TD/>
      <TD/>
      <TD/>
      <TD/>
     </TR>
     <TR>
      <TD>J214637.0-204307</TD>
      <TD>326.654518</TD>
      <TD>-20.718699</TD>
      <TD>15.821</TD>
      <TD>0.64</TD>
      <TD>10.089286</TD>
      <TD/>
      <TD>11.414772</TD>
      <TD/>
      <TD/>
      <TD>1.7216227161697581</TD>
      <TD/>
      <TD/>
      <TD/>
      <TD/>
      <TD/>
      <TD/>
     </TR>
     <TR>
      <TD>J214640.4-243134</TD>
      <TD>326.668518</TD>
      <TD>-24.526387</TD>
      <TD>8.388</TD>
      <TD>0.348</TD>
      <TD>6.5327263</TD>
      <TD/>
      <TD>13.064635</TD>
      <TD/>
      <TD/>
      <TD>3.6433748875849434</TD>
      <TD/>
      <TD/>
      <TD/>
      <TD/>
      <TD/>
      <TD/>
     </TR>
     <TR>
      <TD>J214641.2-234414</TD>
      <TD>326.671818</TD>
      <TD>-23.737492</TD>
      <TD>21.295</TD>
      <TD>0.31</TD>
      <TD>13.824763</TD>
      <TD/>
      <TD>12.6481495</TD>
      <TD/>
      <TD/>
      <TD>1.4644978687610015</TD>
      <TD/>
      <TD/>
      <TD/>
      <TD/>
      <TD/>
      <TD/>
     </TR>
     <TR>
      <TD>J214641.5-242957</TD>
      <TD>326.673226</TD>
      <TD>-24.499255</TD>
      <TD>241.992</TD>
      <TD>0.359</TD>
      <TD>120.51252</TD>
      <TD>26.467476</TD>
      <TD>13.051703</TD>
      <TD>0.550399</TD>
      <TD>0.10559952</TD>
      <TD/>
      <TD>J214641-243001</TD>
      <TD>1064.4968748092651</TD>
      <TD>0.57881945</TD>
      <TD>0.035361487</TD>
      <TD/>
      <TD>-0.9002716265817814</TD>
     </TR>
     <TR>
      <TD>J214642.5-233910</TD>
      <TD>326.677308</TD>
      <TD>-23.652951</TD>
      <TD>10.443</TD>
      <TD>0.31</TD>
      <TD>8.476762</TD>
      <TD/>
      <TD>12.613924</TD>
      <TD/>
      <TD/>
      <TD>2.276591547458809</TD>
      <TD/>
      <TD/>
      <TD/>
      <TD/>
      <TD/>
      <TD/>
     </TR>
     <TR>
      <TD>J214643.2-194811</TD>
      <TD>326.680324</TD>
      <TD>-19.803072</TD>
      <TD>14.024</TD>
      <TD>0.623</TD>
      <TD>5.5302186</TD>
      <TD/>
      <TD>11.199205</TD>
      <TD/>
      <TD/>
      <TD>2.4124441692431433</TD>
      <TD/>
      <TD/>
      <TD/>
      <TD/>
      <TD/>
      <TD/>
     </TR>
     <TR>
      <TD>J214644.9-181953</TD>
      <TD>326.687492</TD>
      <TD>-18.331554</TD>
      <TD>19.765</TD>
      <TD>0.497</TD>
      <TD>7.0921636</TD>
      <TD/>
      <TD>10.971115</TD>
      <TD/>
      <TD/>
      <TD>1.587789170650937</TD>
      <TD/>
      <TD/>
      <TD/>
      <TD/>
      <TD/>
      <TD/>
     </TR>
     <TR>
      <TD>J214649.0-181631</TD>
      <TD>326.704395</TD>
      <TD>-18.275516</TD>
      <TD>27.663</TD>
      <TD>0.468</TD>
      <TD>9.270979</TD>
      <TD/>
      <TD>10.983708</TD>
      <TD/>
      <TD/>
      <TD>1.2450028545865635</TD>
      <TD>J214648-181624</TD>
      <TD>114.24170434474945</TD>
      <TD>0.7196677</TD>
      <TD>0.1803424</TD>
      <TD/>
      <TD/>
     </TR>
     <TR>
      <TD>J214650.4-220657</TD>
      <TD>326.710021</TD>
      <TD>-22.116037</TD>
      <TD>26.477</TD>
      <TD>0.328</TD>
      <TD>20.511461</TD>
      <TD/>
      <TD>11.948777</TD>
      <TD/>
      <TD/>
      <TD>0.8690756015656097</TD>
      <TD>J214650-220653</TD>
      <TD>153.26790511608124</TD>
      <TD/>
      <TD/>
      <TD>0.42442665</TD>
      <TD/>
     </TR>
     <TR>
      <TD>J214650.8-251632</TD>
      <TD>326.712006</TD>
      <TD>-25.27559</TD>
      <TD>18.075</TD>
      <TD>0.252</TD>
      <TD>6.6621923</TD>
      <TD/>
      <TD>13.522571</TD>
      <TD/>
      <TD/>
      <TD>4.734284070384272</TD>
      <TD/>
      <TD/>
      <TD/>
      <TD/>
      <TD/>
      <TD/>
     </TR>
     <TR>
      <TD>J214651.9-191536</TD>
      <TD>326.716322</TD>
      <TD>-19.260014</TD>
      <TD>30.418</TD>
      <TD>0.531</TD>
      <TD>12.108986</TD>
      <TD/>
      <TD>11.121049</TD>
      <TD/>
      <TD/>
      <TD>0.7097969220152591</TD>
      <TD/>
      <TD/>
      <TD/>
      <TD/>
      <TD/>
      <TD/>
     </TR>
     <TR>
      <TD>J214653.0-180635</TD>
      <TD>326.721195</TD>
      <TD>-18.109814</TD>
      <TD>18.113</TD>
      <TD>0.485</TD>
      <TD>6.4620805</TD>
      <TD/>
      <TD>10.988733</TD>
      <TD/>
      <TD/>
      <TD>1.6840060586236292</TD>
      <TD/>
      <TD/>
      <TD/>
      <TD/>
      <TD/>
      <TD/>
     </TR>
     <TR>
      <TD>J214653.1-194705</TD>
      <TD>326.721497</TD>
      <TD>-19.784751</TD>
      <TD>21.986</TD>
      <TD>0.618</TD>
      <TD>9.091901</TD>
      <TD/>
      <TD>11.230912</TD>
      <TD/>
      <TD/>
      <TD>1.4787434992967619</TD>
      <TD>J214652-194707</TD>
      <TD>113.15333843231201</TD>
      <TD/>
      <TD/>
      <TD>0.41621578</TD>
      <TD/>
     </TR>
     <TR>
      <TD>J214653.1-224418</TD>
      <TD>326.721405</TD>
      <TD>-22.738473</TD>
      <TD>21.789</TD>
      <TD>0.353</TD>
      <TD>16.461601</TD>
      <TD/>
      <TD>12.216937</TD>
      <TD/>
      <TD/>
      <TD>1.0939073749628137</TD>
      <TD/>
      <TD/>
      <TD/>
      <TD/>
      <TD/>
      <TD/>
     </TR>
     <TR>
      <TD>J214654.2-202856</TD>
      <TD>326.725892</TD>
      <TD>-20.482403</TD>
      <TD>62.061</TD>
      <TD>0.656</TD>
      <TD>48.593014</TD>
      <TD/>
      <TD>11.405392</TD>
      <TD/>
      <TD/>
      <TD>0.3925640760102114</TD>
      <TD>J214655-202902</TD>
      <TD>369.0372705459595</TD>
      <TD/>
      <TD/>
      <TD>0</TD>
      <TD/>
     </TR>
     <TR>
      <TD>J214657.2-191339</TD>
      <TD>326.73852</TD>
      <TD>-19.227702</TD>
      <TD>138.459</TD>
      <TD>0.555</TD>
      <TD>52.12973</TD>
      <TD>49.53539</TD>
      <TD>11.137448</TD>
      <TD>0.75669837</TD>
      <TD>0.080160424</TD>
      <TD/>
      <TD>J214657-191345</TD>
      <TD>371.4042007923126</TD>
      <TD>0.5450149</TD>
      <TD>0.03662838</TD>
      <TD/>
      <TD>-0.38707809607165067</TD>
     </TR>
     <TR>
      <TD>J214659.8-201916</TD>
      <TD>326.749376</TD>
      <TD>-20.321221</TD>
      <TD>23.246</TD>
      <TD>0.615</TD>
      <TD>16.21062</TD>
      <TD/>
      <TD>11.388017</TD>
      <TD/>
      <TD/>
      <TD>1.1838421850568115</TD>
      <TD>J214700-201918</TD>
      <TD>115.02686142921448</TD>
      <TD>0.86077887</TD>
      <TD>0.20619674</TD>
      <TD/>
      <TD/>
     </TR>
     <TR>
      <TD>J214700.7-234108</TD>
      <TD>326.753166</TD>
      <TD>-23.685622</TD>
      <TD>46.381</TD>
      <TD>0.332</TD>
      <TD>30.096973</TD>
      <TD/>
      <TD>12.686326</TD>
      <TD/>
      <TD/>
      <TD>0.63745167416662</TD>
      <TD>J214700-234108</TD>
      <TD>125.88910758495331</TD>
      <TD/>
      <TD/>
      <TD>0</TD>
      <TD/>
     </TR>
     <TR>
      <TD>J214701.4-203026</TD>
      <TD>326.755894</TD>
      <TD>-20.507366</TD>
      <TD>26.475</TD>
      <TD>0.692</TD>
      <TD>20.150785</TD>
      <TD/>
      <TD>11.443911</TD>
      <TD/>
      <TD/>
      <TD>0.9462226563783639</TD>
      <TD/>
      <TD/>
      <TD/>
      <TD/>
      <TD/>
      <TD/>
     </TR>
     <TR>
      <TD>J214701.8-214629</TD>
      <TD>326.757809</TD>
      <TD>-21.774799</TD>
      <TD>114.569</TD>
      <TD>0.412</TD>
      <TD>85.47136</TD>
      <TD/>
      <TD>11.857149</TD>
      <TD/>
      <TD/>
      <TD>0.2244191167339862</TD>
      <TD>J214701-214627</TD>
      <TD>508.7737441062927</TD>
      <TD/>
      <TD/>
      <TD>0.11099436</TD>
      <TD/>
     </TR>
     <TR>
      <TD>J214702.3-250449</TD>
      <TD>326.759887</TD>
      <TD>-25.080388</TD>
      <TD>11.707</TD>
      <TD>0.265</TD>
      <TD>5.8341846</TD>
      <TD/>
      <TD>13.444635</TD>
      <TD/>
      <TD/>
      <TD>5.481261485595694</TD>
      <TD/>
      <TD/>
      <TD/>
      <TD/>
      <TD/>
      <TD/>
     </TR>
     <TR>
      <TD>J214703.2-174012</TD>
      <TD>326.763378</TD>
      <TD>-17.670175</TD>
      <TD>1527.434</TD>
      <TD>0.919</TD>
      <TD>284.51526</TD>
      <TD>161.85483</TD>
      <TD>11.001182</TD>
      <TD>0.37198612</TD>
      <TD>0.021426875</TD>
      <TD/>
      <TD>J214703-174008</TD>
      <TD>4770.304203033447</TD>
      <TD>0.48681632</TD>
      <TD>0.028391011</TD>
      <TD/>
      <TD>-0.8274782874176181</TD>
     </TR>
     <TR>
      <TD>J214703.7-200440</TD>
      <TD>326.765747</TD>
      <TD>-20.077904</TD>
      <TD>26.567</TD>
      <TD>0.686</TD>
      <TD>14.654683</TD>
      <TD/>
      <TD>11.340172</TD>
      <TD/>
      <TD/>
      <TD>1.28940033875645</TD>
      <TD/>
      <TD/>
      <TD/>
      <TD/>
      <TD/>
      <TD/>
     </TR>
     <TR>
      <TD>J214707.3-200305</TD>
      <TD>326.78051</TD>
      <TD>-20.051612</TD>
      <TD>23.919</TD>
      <TD>0.74</TD>
      <TD>15.507753</TD>
      <TD/>
      <TD>11.350678</TD>
      <TD/>
      <TD/>
      <TD>1.1877414569299636</TD>
      <TD>J214705-200351</TD>
      <TD>187.78297305107117</TD>
      <TD/>
      <TD/>
      <TD>0.21992455</TD>
      <TD/>
     </TR>
     <TR>
      <TD>J214709.7-175915</TD>
      <TD>326.790549</TD>
      <TD>-17.987531</TD>
      <TD>17.617</TD>
      <TD>0.588</TD>
      <TD>6.597016</TD>
      <TD/>
      <TD>11.04179</TD>
      <TD/>
      <TD/>
      <TD>1.6769186400661078</TD>
      <TD/>
      <TD/>
      <TD/>
      <TD/>
      <TD/>
      <TD/>
     </TR>
     <TR>
      <TD>J214711.3-220751</TD>
      <TD>326.797484</TD>
      <TD>-22.130902</TD>
      <TD>49.31</TD>
      <TD>0.344</TD>
      <TD>36.905254</TD>
      <TD/>
      <TD>12.025013</TD>
      <TD/>
      <TD/>
      <TD>0.45907156369839963</TD>
      <TD>J214711-220749</TD>
      <TD>210.14580130577087</TD>
      <TD/>
      <TD/>
      <TD>0.0917167</TD>
      <TD/>
     </TR>
     <TR>
      <TD>J214711.8-231259</TD>
      <TD>326.799213</TD>
      <TD>-23.216465</TD>
      <TD>36.205</TD>
      <TD>0.387</TD>
      <TD>23.335537</TD>
      <TD/>
      <TD>12.501416</TD>
      <TD/>
      <TD/>
      <TD>0.8708094164376706</TD>
      <TD>J214711-231256</TD>
      <TD>153.71930599212646</TD>
      <TD/>
      <TD/>
      <TD>0.35038894</TD>
      <TD/>
     </TR>
     <TR>
      <TD>J214715.1-193416</TD>
      <TD>326.813256</TD>
      <TD>-19.571185</TD>
      <TD>17.934</TD>
      <TD>0.519</TD>
      <TD>6.0338335</TD>
      <TD/>
      <TD>11.271703</TD>
      <TD/>
      <TD/>
      <TD>1.4155557321334862</TD>
      <TD/>
      <TD/>
      <TD/>
      <TD/>
      <TD/>
      <TD/>
     </TR>
     <TR>
      <TD>J214716.5-242028</TD>
      <TD>326.818769</TD>
      <TD>-24.341332</TD>
      <TD>12.201</TD>
      <TD>0.329</TD>
      <TD>6.2790504</TD>
      <TD/>
      <TD>13.080699</TD>
      <TD/>
      <TD/>
      <TD>3.629491153978544</TD>
      <TD/>
      <TD/>
      <TD/>
      <TD/>
      <TD/>
      <TD/>
     </TR>
     <TR>
      <TD>J214716.7-222128</TD>
      <TD>326.819745</TD>
      <TD>-22.357856</TD>
      <TD>111.867</TD>
      <TD>0.365</TD>
      <TD>70.80198</TD>
      <TD>6.2282023</TD>
      <TD>12.13827</TD>
      <TD>0.2274626</TD>
      <TD>0.228225</TD>
      <TD/>
      <TD>J214717-222124</TD>
      <TD>718.9602255821228</TD>
      <TD>0.09723783</TD>
      <TD>0.02135919</TD>
      <TD/>
      <TD>-0.59403079396497</TD>
     </TR>
     <TR>
      <TD>J214717.0-234604</TD>
      <TD>326.82101</TD>
      <TD>-23.767931</TD>
      <TD>22.411</TD>
      <TD>0.354</TD>
      <TD>13.183906</TD>
      <TD/>
      <TD>12.780869</TD>
      <TD/>
      <TD/>
      <TD>1.3911282028057834</TD>
      <TD/>
      <TD/>
      <TD/>
      <TD/>
      <TD/>
      <TD/>
     </TR>
     <TR>
      <TD>J214717.3-184132</TD>
      <TD>326.822498</TD>
      <TD>-18.692277</TD>
      <TD>11.964</TD>
      <TD>0.599</TD>
      <TD>5.8035684</TD>
      <TD/>
      <TD>11.140191</TD>
      <TD/>
      <TD/>
      <TD>1.8825181553639843</TD>
      <TD/>
      <TD/>
      <TD/>
      <TD/>
      <TD/>
      <TD/>
     </TR>
     <TR>
      <TD>J214717.4-194647</TD>
      <TD>326.822803</TD>
      <TD>-19.77975</TD>
      <TD>222.78</TD>
      <TD>0.626</TD>
      <TD>90.592354</TD>
      <TD/>
      <TD>11.320902</TD>
      <TD/>
      <TD/>
      <TD>0.1011790240394143</TD>
      <TD>J214717-194645</TD>
      <TD>623.6354112625122</TD>
      <TD/>
      <TD/>
      <TD>0</TD>
      <TD/>
     </TR>
     <TR>
      <TD>J214717.6-194330</TD>
      <TD>326.823713</TD>
      <TD>-19.725199</TD>
      <TD>22.533</TD>
      <TD>0.609</TD>
      <TD>9.999759</TD>
      <TD/>
      <TD>11.313629</TD>
      <TD/>
      <TD/>
      <TD>0.9022981019269226</TD>
      <TD/>
      <TD/>
      <TD/>
      <TD/>
      <TD/>
      <TD/>
     </TR>
     <TR>
      <TD>J214717.7-210603</TD>
      <TD>326.824146</TD>
      <TD>-21.101079</TD>
      <TD>4.898</TD>
      <TD>0.555</TD>
      <TD>5.9792085</TD>
      <TD/>
      <TD>11.682405</TD>
      <TD/>
      <TD/>
      <TD>3.2075932355442176</TD>
      <TD/>
      <TD/>
      <TD/>
      <TD/>
      <TD/>
      <TD/>
     </TR>
     <TR>
      <TD>J214719.9-223027</TD>
      <TD>326.832971</TD>
      <TD>-22.507719</TD>
      <TD>15.948</TD>
      <TD>0.365</TD>
      <TD>13.975757</TD>
      <TD/>
      <TD>12.208183</TD>
      <TD/>
      <TD/>
      <TD>1.1322860790542886</TD>
      <TD/>
      <TD/>
      <TD/>
      <TD/>
      <TD/>
      <TD/>
     </TR>
     <TR>
      <TD>J214720.4-222038</TD>
      <TD>326.835143</TD>
      <TD>-22.344154</TD>
      <TD>10.09</TD>
      <TD>0.362</TD>
      <TD>5.7468686</TD>
      <TD/>
      <TD>12.144624</TD>
      <TD/>
      <TD/>
      <TD>2.4254831880065804</TD>
      <TD/>
      <TD/>
      <TD/>
      <TD/>
      <TD/>
      <TD/>
     </TR>
     <TR>
      <TD>J214720.9-225153</TD>
      <TD>326.837472</TD>
      <TD>-22.864743</TD>
      <TD>5.029</TD>
      <TD>0.368</TD>
      <TD>5.5566893</TD>
      <TD/>
      <TD>12.375016</TD>
      <TD/>
      <TD/>
      <TD>4.420188500703301</TD>
      <TD/>
      <TD/>
      <TD/>
      <TD/>
      <TD/>
      <TD/>
     </TR>
     <TR>
      <TD>J214721.3-163340</TD>
      <TD>326.838805</TD>
      <TD>-16.561347</TD>
      <TD>87.63</TD>
      <TD>0.535</TD>
      <TD>6.6498575</TD>
      <TD/>
      <TD>11.0905075</TD>
      <TD/>
      <TD/>
      <TD>1.6207473975548763</TD>
      <TD>J214721-163335</TD>
      <TD>473.15511107444763</TD>
      <TD>0.1584429</TD>
      <TD>0.031983405</TD>
      <TD/>
      <TD/>
     </TR>
     <TR>
      <TD>J214722.8-183317</TD>
      <TD>326.845124</TD>
      <TD>-18.554895</TD>
      <TD>131.901</TD>
      <TD>0.64</TD>
      <TD>48.892784</TD>
      <TD/>
      <TD>11.144783</TD>
      <TD/>
      <TD/>
      <TD>0.2749613195501896</TD>
      <TD>J214722-183314</TD>
      <TD>573.7228393554688</TD>
      <TD/>
      <TD/>
      <TD>0.06838954</TD>
      <TD/>
     </TR>
     <TR>
      <TD>J214726.5-205804</TD>
      <TD>326.860685</TD>
      <TD>-20.967915</TD>
      <TD>8.476</TD>
      <TD>0.601</TD>
      <TD>6.5828695</TD>
      <TD/>
      <TD>11.671092</TD>
      <TD/>
      <TD/>
      <TD>2.4679825243440012</TD>
      <TD/>
      <TD/>
      <TD/>
      <TD/>
      <TD/>
      <TD/>
     </TR>
     <TR>
      <TD>J214728.0-253503</TD>
      <TD>326.866827</TD>
      <TD>-25.584234</TD>
      <TD>49.614</TD>
      <TD>0.274</TD>
      <TD>7.096088</TD>
      <TD/>
      <TD>13.813761</TD>
      <TD/>
      <TD/>
      <TD>3.7506959915186067</TD>
      <TD>J214728-253506</TD>
      <TD>261.4245414733887</TD>
      <TD/>
      <TD/>
      <TD>0</TD>
      <TD/>
     </TR>
     <TR>
      <TD>J214731.1-204049</TD>
      <TD>326.879673</TD>
      <TD>-20.680289</TD>
      <TD>12.707</TD>
      <TD>0.518</TD>
      <TD>7.5269</TD>
      <TD/>
      <TD>11.605414</TD>
      <TD/>
      <TD/>
      <TD>2.2660823975279687</TD>
      <TD/>
      <TD/>
      <TD/>
      <TD/>
      <TD/>
      <TD/>
     </TR>
     <TR>
      <TD>J214731.1-240135</TD>
      <TD>326.879599</TD>
      <TD>-24.026585</TD>
      <TD>22.021</TD>
      <TD>0.281</TD>
      <TD>10.189141</TD>
      <TD/>
      <TD>12.962219</TD>
      <TD/>
      <TD/>
      <TD>1.8025625254215007</TD>
      <TD/>
      <TD/>
      <TD/>
      <TD/>
      <TD/>
      <TD/>
     </TR>
     <TR>
      <TD>J214732.5-245500</TD>
      <TD>326.885804</TD>
      <TD>-24.916757</TD>
      <TD>98.113</TD>
      <TD>0.288</TD>
      <TD>32.282032</TD>
      <TD/>
      <TD>13.440133</TD>
      <TD/>
      <TD/>
      <TD>0.857336514681831</TD>
      <TD>J214732-245502</TD>
      <TD>370.59286236763</TD>
      <TD>0.34459245</TD>
      <TD>0.032208633</TD>
      <TD/>
      <TD/>
     </TR>
     <TR>
      <TD>J214733.7-225527</TD>
      <TD>326.890742</TD>
      <TD>-22.924388</TD>
      <TD>62.78</TD>
      <TD>0.361</TD>
      <TD>47.239746</TD>
      <TD>15.6805</TD>
      <TD>12.440385</TD>
      <TD>0.8880133</TD>
      <TD>0.15733059</TD>
      <TD/>
      <TD>J214733-225527</TD>
      <TD>161.69311106204987</TD>
      <TD>0.9287471</TD>
      <TD>0.09053781</TD>
      <TD/>
      <TD>-0.5824190092922616</TD>
     </TR>
     <TR>
      <TD>J214734.3-240837</TD>
      <TD>326.892937</TD>
      <TD>-24.143649</TD>
      <TD>17.093</TD>
      <TD>0.307</TD>
      <TD>11.642428</TD>
      <TD/>
      <TD>13.028971</TD>
      <TD/>
      <TD/>
      <TD>1.9246896686884538</TD>
      <TD/>
      <TD/>
      <TD/>
      <TD/>
      <TD/>
      <TD/>
     </TR>
     <TR>
      <TD>J214735.4-173636</TD>
      <TD>326.897781</TD>
      <TD>-17.610195</TD>
      <TD>97.732</TD>
      <TD>0.733</TD>
      <TD>18.175882</TD>
      <TD/>
      <TD>11.128002</TD>
      <TD/>
      <TD/>
      <TD>0.4687439933992234</TD>
      <TD>J214735-173631</TD>
      <TD>314.9775564670563</TD>
      <TD/>
      <TD/>
      <TD>0.07964556</TD>
      <TD/>
     </TR>
     <TR>
      <TD>J214736.2-203200</TD>
      <TD>326.901149</TD>
      <TD>-20.533509</TD>
      <TD>89.934</TD>
      <TD>0.573</TD>
      <TD>67.88494</TD>
      <TD/>
      <TD>11.581622</TD>
      <TD/>
      <TD/>
      <TD>0.26937919208932504</TD>
      <TD>J214736-203155</TD>
      <TD>440.3397738933563</TD>
      <TD/>
      <TD/>
      <TD>0.08644094</TD>
      <TD/>
     </TR>
     <TR>
      <TD>J214740.1-192730</TD>
      <TD>326.91719</TD>
      <TD>-19.458476</TD>
      <TD>60.989</TD>
      <TD>0.505</TD>
      <TD>19.210192</TD>
      <TD>16.105679</TD>
      <TD>11.345407</TD>
      <TD>0.83751905</TD>
      <TD>0.20937803</TD>
      <TD/>
      <TD>J214740-192726</TD>
      <TD>140.2914971113205</TD>
      <TD>0.7792506</TD>
      <TD>0.10039922</TD>
      <TD/>
      <TD>-0.4472367262453661</TD>
     </TR>
     <TR>
      <TD>J214740.7-232341</TD>
      <TD>326.919624</TD>
      <TD>-23.394978</TD>
      <TD>493.933</TD>
      <TD>0.489</TD>
      <TD>255.16171</TD>
      <TD>10.721541</TD>
      <TD>12.680145</TD>
      <TD>0.09882555</TD>
      <TD>0.17406154</TD>
      <TD/>
      <TD>J214740-232341</TD>
      <TD>2966.212749481201</TD>
      <TD>0.102706</TD>
      <TD>0.0063520656</TD>
      <TD/>
      <TD>-1.0762796441934412</TD>
     </TR>
     <TR>
      <TD>J214741.1-170305</TD>
      <TD>326.921476</TD>
      <TD>-17.051494</TD>
      <TD>80.92</TD>
      <TD>0.558</TD>
      <TD>12.768224</TD>
      <TD/>
      <TD>11.150663</TD>
      <TD/>
      <TD/>
      <TD>0.7918167207592255</TD>
      <TD>J214741-170306</TD>
      <TD>340.02000093460083</TD>
      <TD>0.19012086</TD>
      <TD>0.044615716</TD>
      <TD/>
      <TD/>
     </TR>
     <TR>
      <TD>J214742.0-171445</TD>
      <TD>326.925397</TD>
      <TD>-17.246105</TD>
      <TD>23.736</TD>
      <TD>0.51</TD>
      <TD>6.007076</TD>
      <TD/>
      <TD>11.149945</TD>
      <TD/>
      <TD/>
      <TD>1.993316255392529</TD>
      <TD/>
      <TD/>
      <TD/>
      <TD/>
      <TD/>
      <TD/>
     </TR>
     <TR>
      <TD>J214742.8-253128</TD>
      <TD>326.928746</TD>
      <TD>-25.524484</TD>
      <TD>30.469</TD>
      <TD>0.279</TD>
      <TD>6.3096566</TD>
      <TD/>
      <TD>13.823225</TD>
      <TD/>
      <TD/>
      <TD>6.084036809912368</TD>
      <TD>J214743-253131</TD>
      <TD>124.61701035499573</TD>
      <TD/>
      <TD/>
      <TD>0</TD>
      <TD/>
     </TR>
     <TR>
      <TD>J214745.4-181729</TD>
      <TD>326.939397</TD>
      <TD>-18.291488</TD>
      <TD>9.924</TD>
      <TD>0.533</TD>
      <TD>5.432135</TD>
      <TD/>
      <TD>11.204997</TD>
      <TD/>
      <TD/>
      <TD>2.102262185627295</TD>
      <TD>J214747-181817</TD>
      <TD>154.62930500507355</TD>
      <TD/>
      <TD/>
      <TD>0</TD>
      <TD/>
     </TR>
     <TR>
      <TD>J214746.2-174632</TD>
      <TD>326.942539</TD>
      <TD>-17.775797</TD>
      <TD>42.668</TD>
      <TD>0.565</TD>
      <TD>10.971194</TD>
      <TD/>
      <TD>11.17805</TD>
      <TD/>
      <TD/>
      <TD>0.8528205436012558</TD>
      <TD>J214745-174627</TD>
      <TD>178.78358066082</TD>
      <TD/>
      <TD/>
      <TD>0</TD>
      <TD/>
     </TR>
     <TR>
      <TD>J214746.6-183726</TD>
      <TD>326.944245</TD>
      <TD>-18.623891</TD>
      <TD>29.434</TD>
      <TD>0.562</TD>
      <TD>9.292109</TD>
      <TD/>
      <TD>11.245965</TD>
      <TD/>
      <TD/>
      <TD>1.4408964727894629</TD>
      <TD>J214746-183731</TD>
      <TD>129.3323040008545</TD>
      <TD/>
      <TD/>
      <TD>0.07574076</TD>
      <TD/>
     </TR>
     <TR>
      <TD>J214747.8-221323</TD>
      <TD>326.949252</TD>
      <TD>-22.223166</TD>
      <TD>66.916</TD>
      <TD>0.361</TD>
      <TD>52.151295</TD>
      <TD/>
      <TD>12.191352</TD>
      <TD/>
      <TD/>
      <TD>0.3075509017660442</TD>
      <TD>J214747-221322</TD>
      <TD>349.1639494895935</TD>
      <TD/>
      <TD/>
      <TD>0.14633375</TD>
      <TD/>
     </TR>
     <TR>
      <TD>J214747.8-225315</TD>
      <TD>326.949429</TD>
      <TD>-22.887612</TD>
      <TD>36.081</TD>
      <TD>0.36</TD>
      <TD>23.324423</TD>
      <TD>10.390219</TD>
      <TD>12.472095</TD>
      <TD>1.3254341</TD>
      <TD>0.24210699</TD>
      <TD/>
      <TD/>
      <TD/>
      <TD/>
      <TD/>
      <TD/>
      <TD/>
     </TR>
     <TR>
      <TD>J214748.6-212242</TD>
      <TD>326.952753</TD>
      <TD>-21.378521</TD>
      <TD>17.812</TD>
      <TD>0.41</TD>
      <TD>15.065823</TD>
      <TD/>
      <TD>11.884122</TD>
      <TD/>
      <TD/>
      <TD>1.4019433397004495</TD>
      <TD>J214749-212239</TD>
      <TD>131.07815384864807</TD>
      <TD/>
      <TD/>
      <TD>0</TD>
      <TD/>
     </TR>
     <TR>
      <TD>J214749.4-233643</TD>
      <TD>326.956174</TD>
      <TD>-23.612221</TD>
      <TD>42.018</TD>
      <TD>0.361</TD>
      <TD>18.368303</TD>
      <TD/>
      <TD>12.812235</TD>
      <TD/>
      <TD/>
      <TD>1.0643155837430216</TD>
      <TD/>
      <TD/>
      <TD/>
      <TD/>
      <TD/>
      <TD/>
     </TR>
     <TR>
      <TD>J214751.2-181351</TD>
      <TD>326.963357</TD>
      <TD>-18.230973</TD>
      <TD>36.906</TD>
      <TD>0.548</TD>
      <TD>11.538825</TD>
      <TD/>
      <TD>11.227158</TD>
      <TD/>
      <TD/>
      <TD>0.9426426435052649</TD>
      <TD>J214751-181351</TD>
      <TD>226.35218501091003</TD>
      <TD/>
      <TD/>
      <TD>0</TD>
      <TD/>
     </TR>
     <TR>
      <TD>J214754.8-234806</TD>
      <TD>326.978459</TD>
      <TD>-23.801672</TD>
      <TD>6.331</TD>
      <TD>0.343</TD>
      <TD>5.95133</TD>
      <TD/>
      <TD>12.924554</TD>
      <TD/>
      <TD/>
      <TD>3.800054737374139</TD>
      <TD/>
      <TD/>
      <TD/>
      <TD/>
      <TD/>
      <TD/>
     </TR>
     <TR>
      <TD>J214756.8-183247</TD>
      <TD>326.987074</TD>
      <TD>-18.546503</TD>
      <TD>18.211</TD>
      <TD>0.573</TD>
      <TD>6.643406</TD>
      <TD/>
      <TD>11.275438</TD>
      <TD/>
      <TD/>
      <TD>1.5754075745120146</TD>
      <TD/>
      <TD/>
      <TD/>
      <TD/>
      <TD/>
      <TD/>
     </TR>
     <TR>
      <TD>J214757.2-175441</TD>
      <TD>326.988361</TD>
      <TD>-17.91166</TD>
      <TD>20.661</TD>
      <TD>0.496</TD>
      <TD>6.242422</TD>
      <TD/>
      <TD>11.22494</TD>
      <TD/>
      <TD/>
      <TD>1.7816892157333182</TD>
      <TD/>
      <TD/>
      <TD/>
      <TD/>
      <TD/>
      <TD/>
     </TR>
     <TR>
      <TD>J214757.7-223928</TD>
      <TD>326.990477</TD>
      <TD>-22.65786</TD>
      <TD>17.505</TD>
      <TD>0.356</TD>
      <TD>13.578511</TD>
      <TD/>
      <TD>12.409112</TD>
      <TD/>
      <TD/>
      <TD>1.176498390680884</TD>
      <TD/>
      <TD/>
      <TD/>
      <TD/>
      <TD/>
      <TD/>
     </TR>
     <TR>
      <TD>J214758.2-175142</TD>
      <TD>326.992824</TD>
      <TD>-17.861835</TD>
      <TD>6.236</TD>
      <TD>0.577</TD>
      <TD>5.8503118</TD>
      <TD/>
      <TD>11.23034</TD>
      <TD/>
      <TD/>
      <TD>1.8521718953441733</TD>
      <TD/>
      <TD/>
      <TD/>
      <TD/>
      <TD/>
      <TD/>
     </TR>
     <TR>
      <TD>J214758.6-222452</TD>
      <TD>326.99441</TD>
      <TD>-22.414496</TD>
      <TD>57.738</TD>
      <TD>0.333</TD>
      <TD>33.796223</TD>
      <TD/>
      <TD>12.305724</TD>
      <TD/>
      <TD/>
      <TD>0.4290563882024922</TD>
      <TD>J214758-222451</TD>
      <TD>175.5083203315735</TD>
      <TD/>
      <TD/>
      <TD>0</TD>
      <TD/>
     </TR>
     <TR>
      <TD>J214759.2-241825</TD>
      <TD>326.996824</TD>
      <TD>-24.307158</TD>
      <TD>16.606</TD>
      <TD>0.313</TD>
      <TD>11.288402</TD>
      <TD/>
      <TD>13.1992</TD>
      <TD/>
      <TD/>
      <TD>2.17760200491225</TD>
      <TD>J214759-241827</TD>
      <TD>119.05480176210403</TD>
      <TD/>
      <TD/>
      <TD>0.0648023</TD>
      <TD/>
     </TR>
     <TR>
      <TD>J214802.0-203919</TD>
      <TD>327.008416</TD>
      <TD>-20.655301</TD>
      <TD>24.079</TD>
      <TD>0.603</TD>
      <TD>14.310799</TD>
      <TD/>
      <TD>11.710085</TD>
      <TD/>
      <TD/>
      <TD>1.2523400865635257</TD>
      <TD/>
      <TD/>
      <TD/>
      <TD/>
      <TD/>
      <TD/>
     </TR>
     <TR>
      <TD>J214802.7-205131</TD>
      <TD>327.011593</TD>
      <TD>-20.858654</TD>
      <TD>15.38</TD>
      <TD>0.532</TD>
      <TD>12.7757635</TD>
      <TD/>
      <TD>11.773613</TD>
      <TD/>
      <TD/>
      <TD>1.332975903906882</TD>
      <TD/>
      <TD/>
      <TD/>
      <TD/>
      <TD/>
      <TD/>
     </TR>
     <TR>
      <TD>J214803.4-210646</TD>
      <TD>327.014271</TD>
      <TD>-21.112909</TD>
      <TD>7.751</TD>
      <TD>0.524</TD>
      <TD>5.6712027</TD>
      <TD/>
      <TD>11.855417</TD>
      <TD/>
      <TD/>
      <TD>3.7980860088341544</TD>
      <TD/>
      <TD/>
      <TD/>
      <TD/>
      <TD/>
      <TD/>
     </TR>
     <TR>
      <TD>J214804.7-215054</TD>
      <TD>327.01984</TD>
      <TD>-21.848514</TD>
      <TD>7.764</TD>
      <TD>0.419</TD>
      <TD>7.8244658</TD>
      <TD/>
      <TD>12.108387</TD>
      <TD/>
      <TD/>
      <TD>2.373102877624075</TD>
      <TD>J214808-215110</TD>
      <TD>133.68959724903107</TD>
      <TD/>
      <TD/>
      <TD>0</TD>
      <TD/>
     </TR>
     <TR>
      <TD>J214805.4-233321</TD>
      <TD>327.022666</TD>
      <TD>-23.555964</TD>
      <TD>17.713</TD>
      <TD>0.371</TD>
      <TD>12.166242</TD>
      <TD/>
      <TD>12.841198</TD>
      <TD/>
      <TD/>
      <TD>1.5946443223849662</TD>
      <TD>J214805-233321</TD>
      <TD>113.94049227237701</TD>
      <TD/>
      <TD/>
      <TD>0</TD>
      <TD/>
     </TR>
     <TR>
      <TD>J214807.1-250009</TD>
      <TD>327.029986</TD>
      <TD>-25.002637</TD>
      <TD>33.876</TD>
      <TD>0.307</TD>
      <TD>13.68641</TD>
      <TD/>
      <TD>13.601119</TD>
      <TD/>
      <TD/>
      <TD>2.441873069335314</TD>
      <TD>J214807-250006</TD>
      <TD>174.5125949382782</TD>
      <TD/>
      <TD/>
      <TD>0</TD>
      <TD/>
     </TR>
     <TR>
      <TD>J214807.7-222133</TD>
      <TD>327.032236</TD>
      <TD>-22.359282</TD>
      <TD>2.417</TD>
      <TD>0.354</TD>
      <TD>5.4634285</TD>
      <TD/>
      <TD>12.317638</TD>
      <TD/>
      <TD/>
      <TD>2.7833793646352887</TD>
      <TD/>
      <TD/>
      <TD/>
      <TD/>
      <TD/>
      <TD/>
     </TR>
     <TR>
      <TD>J214809.0-251611</TD>
      <TD>327.03756</TD>
      <TD>-25.26982</TD>
      <TD>272.432</TD>
      <TD>0.395</TD>
      <TD>62.896652</TD>
      <TD/>
      <TD>13.757329</TD>
      <TD/>
      <TD/>
      <TD>0.5592675659323134</TD>
      <TD>J214809-251613</TD>
      <TD>982.2759628295898</TD>
      <TD>0.14247565</TD>
      <TD>0.012185619</TD>
      <TD/>
      <TD/>
     </TR>
     <TR>
      <TD>J214810.6-224021</TD>
      <TD>327.044334</TD>
      <TD>-22.672736</TD>
      <TD>6.87</TD>
      <TD>0.382</TD>
      <TD>6.530089</TD>
      <TD/>
      <TD>12.457372</TD>
      <TD/>
      <TD/>
      <TD>2.562334097587271</TD>
      <TD/>
      <TD/>
      <TD/>
      <TD/>
      <TD/>
      <TD/>
     </TR>
     <TR>
      <TD>J214810.9-241212</TD>
      <TD>327.045417</TD>
      <TD>-24.203508</TD>
      <TD>20.516</TD>
      <TD>0.276</TD>
      <TD>13.66604</TD>
      <TD/>
      <TD>13.184334</TD>
      <TD/>
      <TD/>
      <TD>1.7006875784832372</TD>
      <TD/>
      <TD/>
      <TD/>
      <TD/>
      <TD/>
      <TD/>
     </TR>
     <TR>
      <TD>J214811.4-201228</TD>
      <TD>327.047864</TD>
      <TD>-20.20798</TD>
      <TD>28.835</TD>
      <TD>0.486</TD>
      <TD>17.517443</TD>
      <TD>5.8564744</TD>
      <TD>11.628838</TD>
      <TD>1.2331262</TD>
      <TD>0.29267263</TD>
      <TD/>
      <TD/>
      <TD/>
      <TD/>
      <TD/>
      <TD/>
      <TD/>
     </TR>
     <TR>
      <TD>J214812.6-204008</TD>
      <TD>327.052863</TD>
      <TD>-20.668892</TD>
      <TD>12.616</TD>
      <TD>0.624</TD>
      <TD>10.599301</TD>
      <TD/>
      <TD>11.750879</TD>
      <TD/>
      <TD/>
      <TD>1.816258775719642</TD>
      <TD/>
      <TD/>
      <TD/>
      <TD/>
      <TD/>
      <TD/>
     </TR>
     <TR>
      <TD>J214814.7-203723</TD>
      <TD>327.061497</TD>
      <TD>-20.623247</TD>
      <TD>8.144</TD>
      <TD>0.577</TD>
      <TD>6.131215</TD>
      <TD/>
      <TD>11.753868</TD>
      <TD/>
      <TD/>
      <TD>3.1337090307270774</TD>
      <TD/>
      <TD/>
      <TD/>
      <TD/>
      <TD/>
      <TD/>
     </TR>
     <TR>
      <TD>J214814.8-215132</TD>
      <TD>327.06178</TD>
      <TD>-21.858953</TD>
      <TD>25.933</TD>
      <TD>0.442</TD>
      <TD>15.786461</TD>
      <TD>5.6204</TD>
      <TD>12.149943</TD>
      <TD>1.2450925</TD>
      <TD>0.33503565</TD>
      <TD/>
      <TD/>
      <TD/>
      <TD/>
      <TD/>
      <TD/>
      <TD/>
     </TR>
     <TR>
      <TD>J214814.9-165720</TD>
      <TD>327.062158</TD>
      <TD>-16.955744</TD>
      <TD>59.629</TD>
      <TD>0.561</TD>
      <TD>8.559054</TD>
      <TD/>
      <TD>11.288896</TD>
      <TD/>
      <TD/>
      <TD>1.3942277523969502</TD>
      <TD>J214815-165718</TD>
      <TD>210.49802005290985</TD>
      <TD/>
      <TD/>
      <TD>0.22620793</TD>
      <TD/>
     </TR>
     <TR>
      <TD>J214814.9-223950</TD>
      <TD>327.062372</TD>
      <TD>-22.663935</TD>
      <TD>7.435</TD>
      <TD>0.385</TD>
      <TD>6.8430443</TD>
      <TD/>
      <TD>12.467905</TD>
      <TD/>
      <TD/>
      <TD>3.5768512588177184</TD>
      <TD/>
      <TD/>
      <TD/>
      <TD/>
      <TD/>
      <TD/>
     </TR>
     <TR>
      <TD>J214817.8-243837</TD>
      <TD>327.07454</TD>
      <TD>-24.643801</TD>
      <TD>141.723</TD>
      <TD>0.339</TD>
      <TD>67.04889</TD>
      <TD/>
      <TD>13.436273</TD>
      <TD/>
      <TD/>
      <TD>0.437429367426098</TD>
      <TD>J214817-243839</TD>
      <TD>510.93173027038574</TD>
      <TD>0.12176841</TD>
      <TD>0.028907469</TD>
      <TD/>
      <TD/>
     </TR>
     <TR>
      <TD>J214818.5-242511</TD>
      <TD>327.077339</TD>
      <TD>-24.419824</TD>
      <TD>137.013</TD>
      <TD>0.324</TD>
      <TD>71.3786</TD>
      <TD/>
      <TD>13.318379</TD>
      <TD/>
      <TD/>
      <TD>0.34541856605086746</TD>
      <TD>J214818-242511</TD>
      <TD>512.8269791603088</TD>
      <TD/>
      <TD/>
      <TD>0.0315763</TD>
      <TD/>
     </TR>
     <TR>
      <TD>J214818.6-214237</TD>
      <TD>327.077589</TD>
      <TD>-21.710375</TD>
      <TD>19.216</TD>
      <TD>0.4</TD>
      <TD>11.235434</TD>
      <TD/>
      <TD>12.11192</TD>
      <TD/>
      <TD/>
      <TD>1.6943185511429562</TD>
      <TD/>
      <TD/>
      <TD/>
      <TD/>
      <TD/>
      <TD/>
     </TR>
     <TR>
      <TD>J214821.1-203814</TD>
      <TD>327.088208</TD>
      <TD>-20.637479</TD>
      <TD>32.704</TD>
      <TD>0.577</TD>
      <TD>20.97014</TD>
      <TD/>
      <TD>11.777538</TD>
      <TD/>
      <TD/>
      <TD>0.9157782592065212</TD>
      <TD/>
      <TD/>
      <TD/>
      <TD/>
      <TD/>
      <TD/>
     </TR>
     <TR>
      <TD>J214825.1-224151</TD>
      <TD>327.104663</TD>
      <TD>-22.697752</TD>
      <TD>77.881</TD>
      <TD>0.368</TD>
      <TD>57.646534</TD>
      <TD/>
      <TD>12.519282</TD>
      <TD/>
      <TD/>
      <TD>0.32249317769643193</TD>
      <TD>J214825-224153</TD>
      <TD>477.86346077919006</TD>
      <TD/>
      <TD/>
      <TD>0.059094448</TD>
      <TD/>
     </TR>
     <TR>
      <TD>J214826.2-205727</TD>
      <TD>327.109347</TD>
      <TD>-20.957737</TD>
      <TD>25.103</TD>
      <TD>0.597</TD>
      <TD>24.024103</TD>
      <TD/>
      <TD>11.886667</TD>
      <TD/>
      <TD/>
      <TD>0.788679202409035</TD>
      <TD/>
      <TD/>
      <TD/>
      <TD/>
      <TD/>
      <TD/>
     </TR>
     <TR>
      <TD>J214827.0-215234</TD>
      <TD>327.112784</TD>
      <TD>-21.876202</TD>
      <TD>21.593</TD>
      <TD>0.417</TD>
      <TD>17.277573</TD>
      <TD/>
      <TD>12.199589</TD>
      <TD/>
      <TD/>
      <TD>1.0775330359310955</TD>
      <TD>J214826-215227</TD>
      <TD>221.80111706256866</TD>
      <TD/>
      <TD/>
      <TD>0.2208083</TD>
      <TD/>
     </TR>
     <TR>
      <TD>J214827.6-194126</TD>
      <TD>327.115112</TD>
      <TD>-19.690663</TD>
      <TD>610.563</TD>
      <TD>0.599</TD>
      <TD>196.18335</TD>
      <TD>18.702152</TD>
      <TD>11.57387</TD>
      <TD>0.090616904</TD>
      <TD>0.10851179</TD>
      <TD/>
      <TD>J214827-194124</TD>
      <TD>1986.027479171753</TD>
      <TD>0.08554765</TD>
      <TD>0.006321124</TD>
      <TD/>
      <TD>-0.6594329087445344</TD>
     </TR>
     <TR>
      <TD>J214827.8-182957</TD>
      <TD>327.11621</TD>
      <TD>-18.499309</TD>
      <TD>30.062</TD>
      <TD>0.527</TD>
      <TD>12.229694</TD>
      <TD/>
      <TD>11.390088</TD>
      <TD/>
      <TD/>
      <TD>1.1157284600408537</TD>
      <TD/>
      <TD/>
      <TD/>
      <TD/>
      <TD/>
      <TD/>
     </TR>
     <TR>
      <TD>J214830.5-224238</TD>
      <TD>327.127372</TD>
      <TD>-22.71069</TD>
      <TD>9.764</TD>
      <TD>0.375</TD>
      <TD>6.685956</TD>
      <TD/>
      <TD>12.547064</TD>
      <TD/>
      <TD/>
      <TD>2.897589809392819</TD>
      <TD/>
      <TD/>
      <TD/>
      <TD/>
      <TD/>
      <TD/>
     </TR>
     <TR>
      <TD>J214834.9-234659</TD>
      <TD>327.145454</TD>
      <TD>-23.783074</TD>
      <TD>6.835</TD>
      <TD>0.28</TD>
      <TD>5.9256973</TD>
      <TD/>
      <TD>13.050825</TD>
      <TD/>
      <TD/>
      <TD>3.3701586456919603</TD>
      <TD/>
      <TD/>
      <TD/>
      <TD/>
      <TD/>
      <TD/>
     </TR>
     <TR>
      <TD>J214836.7-172344</TD>
      <TD>327.153103</TD>
      <TD>-17.395775</TD>
      <TD>920.011</TD>
      <TD>0.793</TD>
      <TD>140.2353</TD>
      <TD>139.01933</TD>
      <TD>11.367384</TD>
      <TD>0.6741405</TD>
      <TD>0.032596152</TD>
      <TD/>
      <TD>J214836-172339</TD>
      <TD>1891.1786079406738</TD>
      <TD>0.34973395</TD>
      <TD>0.02100303</TD>
      <TD/>
      <TD>-0.03779532871332886</TD>
     </TR>
     <TR>
      <TD>J214839.5-195718</TD>
      <TD>327.164639</TD>
      <TD>-19.955145</TD>
      <TD>12.865</TD>
      <TD>0.544</TD>
      <TD>6.073708</TD>
      <TD/>
      <TD>11.674603</TD>
      <TD/>
      <TD/>
      <TD>3.270916808587124</TD>
      <TD/>
      <TD/>
      <TD/>
      <TD/>
      <TD/>
      <TD/>
     </TR>
     <TR>
      <TD>J214845.3-233834</TD>
      <TD>327.188781</TD>
      <TD>-23.642785</TD>
      <TD>31.03</TD>
      <TD>0.331</TD>
      <TD>17.566408</TD>
      <TD/>
      <TD>13.01715</TD>
      <TD/>
      <TD/>
      <TD>1.2469288845066242</TD>
      <TD/>
      <TD/>
      <TD/>
      <TD/>
      <TD/>
      <TD/>
     </TR>
     <TR>
      <TD>J214847.3-215141</TD>
      <TD>327.197325</TD>
      <TD>-21.861661</TD>
      <TD>30.672</TD>
      <TD>0.427</TD>
      <TD>19.954664</TD>
      <TD/>
      <TD>12.265738</TD>
      <TD/>
      <TD/>
      <TD>0.9619327567774286</TD>
      <TD>J214846-215142</TD>
      <TD>118.68999898433685</TD>
      <TD/>
      <TD/>
      <TD>0</TD>
      <TD/>
     </TR>
     <TR>
      <TD>J214847.6-244611</TD>
      <TD>327.198612</TD>
      <TD>-24.769868</TD>
      <TD>11.951</TD>
      <TD>0.296</TD>
      <TD>6.2303634</TD>
      <TD/>
      <TD>13.600203</TD>
      <TD/>
      <TD/>
      <TD>5.322120765970031</TD>
      <TD/>
      <TD/>
      <TD/>
      <TD/>
      <TD/>
      <TD/>
     </TR>
     <TR>
      <TD>J214850.7-161600</TD>
      <TD>327.211372</TD>
      <TD>-16.266685</TD>
      <TD>188.434</TD>
      <TD>0.473</TD>
      <TD>11.221208</TD>
      <TD/>
      <TD>11.468926</TD>
      <TD/>
      <TD/>
      <TD>1.7615615557078883</TD>
      <TD>J214850-161557</TD>
      <TD>166.90893471240997</TD>
      <TD>0.89998513</TD>
      <TD>0.11498121</TD>
      <TD/>
      <TD/>
     </TR>
     <TR>
      <TD>J214854.1-184943</TD>
      <TD>327.225765</TD>
      <TD>-18.828877</TD>
      <TD>33.48</TD>
      <TD>0.589</TD>
      <TD>12.643638</TD>
      <TD/>
      <TD>11.5313015</TD>
      <TD/>
      <TD/>
      <TD>0.8172317457198535</TD>
      <TD>J214854-184941</TD>
      <TD>172.84508049488068</TD>
      <TD/>
      <TD/>
      <TD>0.19116598</TD>
      <TD/>
     </TR>
     <TR>
      <TD>J214854.6-190333</TD>
      <TD>327.227709</TD>
      <TD>-19.059337</TD>
      <TD>31.284</TD>
      <TD>0.531</TD>
      <TD>9.035258</TD>
      <TD>5.635822</TD>
      <TD>11.567852</TD>
      <TD>0.97136676</TD>
      <TD>0.4429522</TD>
      <TD/>
      <TD/>
      <TD/>
      <TD/>
      <TD/>
      <TD/>
      <TD/>
     </TR>
     <TR>
      <TD>J214856.5-224819</TD>
      <TD>327.235692</TD>
      <TD>-22.805421</TD>
      <TD>14.726</TD>
      <TD>0.342</TD>
      <TD>11.117662</TD>
      <TD/>
      <TD>12.674283</TD>
      <TD/>
      <TD/>
      <TD>1.8948498466968373</TD>
      <TD/>
      <TD/>
      <TD/>
      <TD/>
      <TD/>
      <TD/>
     </TR>
     <TR>
      <TD>J214856.7-175257</TD>
      <TD>327.236483</TD>
      <TD>-17.882567</TD>
      <TD>21.903</TD>
      <TD>0.486</TD>
      <TD>6.7648053</TD>
      <TD/>
      <TD>11.460858</TD>
      <TD/>
      <TD/>
      <TD>1.7325417490187305</TD>
      <TD>J214857-175253</TD>
      <TD>122.31041491031647</TD>
      <TD/>
      <TD/>
      <TD>0.34328607</TD>
      <TD/>
     </TR>
     <TR>
      <TD>J214856.9-233124</TD>
      <TD>327.237142</TD>
      <TD>-23.523589</TD>
      <TD>29.884</TD>
      <TD>0.374</TD>
      <TD>16.109509</TD>
      <TD/>
      <TD>12.999112</TD>
      <TD/>
      <TD/>
      <TD>1.2709632743400017</TD>
      <TD>J214856-233123</TD>
      <TD>99.32452440261841</TD>
      <TD/>
      <TD/>
      <TD>0.23731172</TD>
      <TD/>
     </TR>
     <TR>
      <TD>J214859.6-195524</TD>
      <TD>327.248507</TD>
      <TD>-19.923419</TD>
      <TD>23.616</TD>
      <TD>0.56</TD>
      <TD>9.119929</TD>
      <TD/>
      <TD>11.743862</TD>
      <TD/>
      <TD/>
      <TD>2.0672646694185186</TD>
      <TD/>
      <TD/>
      <TD/>
      <TD/>
      <TD/>
      <TD/>
     </TR>
     <TR>
      <TD>J214900.6-193645</TD>
      <TD>327.252841</TD>
      <TD>-19.61266</TD>
      <TD>8.094</TD>
      <TD>0.573</TD>
      <TD>5.529939</TD>
      <TD/>
      <TD>11.682101</TD>
      <TD/>
      <TD/>
      <TD>1.3787957405283997</TD>
      <TD/>
      <TD/>
      <TD/>
      <TD/>
      <TD/>
      <TD/>
     </TR>
     <TR>
      <TD>J214902.3-180108</TD>
      <TD>327.259799</TD>
      <TD>-18.018933</TD>
      <TD>51.394</TD>
      <TD>0.474</TD>
      <TD>15.419332</TD>
      <TD/>
      <TD>11.491539</TD>
      <TD/>
      <TD/>
      <TD>0.8018160935732425</TD>
      <TD>J214901-180102</TD>
      <TD>169.55700516700745</TD>
      <TD/>
      <TD/>
      <TD>0.22593349</TD>
      <TD/>
     </TR>
     <TR>
      <TD>J214906.9-224941</TD>
      <TD>327.278781</TD>
      <TD>-22.828174</TD>
      <TD>10.347</TD>
      <TD>0.376</TD>
      <TD>9.442011</TD>
      <TD/>
      <TD>12.720747</TD>
      <TD/>
      <TD/>
      <TD>2.281981068768605</TD>
      <TD/>
      <TD/>
      <TD/>
      <TD/>
      <TD/>
      <TD/>
     </TR>
     <TR>
      <TD>J214908.4-225959</TD>
      <TD>327.28531</TD>
      <TD>-22.999909</TD>
      <TD>14.036</TD>
      <TD>0.33</TD>
      <TD>9.553849</TD>
      <TD/>
      <TD>12.800225</TD>
      <TD/>
      <TD/>
      <TD>2.452595749586443</TD>
      <TD/>
      <TD/>
      <TD/>
      <TD/>
      <TD/>
      <TD/>
     </TR>
     <TR>
      <TD>J214908.9-182809</TD>
      <TD>327.28743</TD>
      <TD>-18.469177</TD>
      <TD>31.719</TD>
      <TD>0.517</TD>
      <TD>12.216262</TD>
      <TD/>
      <TD>11.55261</TD>
      <TD/>
      <TD/>
      <TD>0.9649210635791743</TD>
      <TD>J214908-182811</TD>
      <TD>92.90336072444916</TD>
      <TD/>
      <TD/>
      <TD>0</TD>
      <TD/>
     </TR>
     <TR>
      <TD>J214909.3-233720</TD>
      <TD>327.288801</TD>
      <TD>-23.622443</TD>
      <TD>25.21</TD>
      <TD>0.327</TD>
      <TD>16.111258</TD>
      <TD/>
      <TD>13.089203</TD>
      <TD/>
      <TD/>
      <TD>1.3742504075758843</TD>
      <TD/>
      <TD/>
      <TD/>
      <TD/>
      <TD/>
      <TD/>
     </TR>
     <TR>
      <TD>J214910.6-223328</TD>
      <TD>327.294202</TD>
      <TD>-22.557865</TD>
      <TD>6.031</TD>
      <TD>0.356</TD>
      <TD>6.2172422</TD>
      <TD/>
      <TD>12.622703</TD>
      <TD/>
      <TD/>
      <TD>2.996107015604269</TD>
      <TD/>
      <TD/>
      <TD/>
      <TD/>
      <TD/>
      <TD/>
     </TR>
     <TR>
      <TD>J214911.5-235602</TD>
      <TD>327.298147</TD>
      <TD>-23.934061</TD>
      <TD>9.674</TD>
      <TD>0.347</TD>
      <TD>6.4486365</TD>
      <TD/>
      <TD>13.246117</TD>
      <TD/>
      <TD/>
      <TD>3.5195446654168836</TD>
      <TD/>
      <TD/>
      <TD/>
      <TD/>
      <TD/>
      <TD/>
     </TR>
     <TR>
      <TD>J214912.5-244008</TD>
      <TD>327.302214</TD>
      <TD>-24.669086</TD>
      <TD>9.46</TD>
      <TD>0.286</TD>
      <TD>5.0249515</TD>
      <TD/>
      <TD>13.623668</TD>
      <TD/>
      <TD/>
      <TD>6.2704924193807585</TD>
      <TD/>
      <TD/>
      <TD/>
      <TD/>
      <TD/>
      <TD/>
     </TR>
     <TR>
      <TD>J214914.8-201758</TD>
      <TD>327.312066</TD>
      <TD>-20.299496</TD>
      <TD>10.944</TD>
      <TD>0.476</TD>
      <TD>7.6066217</TD>
      <TD/>
      <TD>11.892515</TD>
      <TD/>
      <TD/>
      <TD>2.739801778400316</TD>
      <TD/>
      <TD/>
      <TD/>
      <TD/>
      <TD/>
      <TD/>
     </TR>
     <TR>
      <TD>J214916.8-233429</TD>
      <TD>327.320116</TD>
      <TD>-23.574797</TD>
      <TD>14.674</TD>
      <TD>0.345</TD>
      <TD>8.578802</TD>
      <TD/>
      <TD>13.092938</TD>
      <TD/>
      <TD/>
      <TD>2.510394431197482</TD>
      <TD/>
      <TD/>
      <TD/>
      <TD/>
      <TD/>
      <TD/>
     </TR>
     <TR>
      <TD>J214917.9-235647</TD>
      <TD>327.324782</TD>
      <TD>-23.946626</TD>
      <TD>41.992</TD>
      <TD>0.339</TD>
      <TD>24.5613</TD>
      <TD/>
      <TD>13.2727785</TD>
      <TD/>
      <TD/>
      <TD>0.9510356997811396</TD>
      <TD>J214917-235642</TD>
      <TD>199.54927265644073</TD>
      <TD/>
      <TD/>
      <TD>0.20347509</TD>
      <TD/>
     </TR>
     <TR>
      <TD>J214920.5-225457</TD>
      <TD>327.335477</TD>
      <TD>-22.915931</TD>
      <TD>22.774</TD>
      <TD>0.374</TD>
      <TD>15.501364</TD>
      <TD/>
      <TD>12.806637</TD>
      <TD/>
      <TD/>
      <TD>1.2101423432333196</TD>
      <TD>J214920-225500</TD>
      <TD>87.5711590051651</TD>
      <TD/>
      <TD/>
      <TD>0</TD>
      <TD/>
     </TR>
     <TR>
      <TD>J214921.9-225107</TD>
      <TD>327.341664</TD>
      <TD>-22.85204</TD>
      <TD>10.403</TD>
      <TD>0.387</TD>
      <TD>7.7922153</TD>
      <TD/>
      <TD>12.786081</TD>
      <TD/>
      <TD/>
      <TD>2.375595259975287</TD>
      <TD/>
      <TD/>
      <TD/>
      <TD/>
      <TD/>
      <TD/>
     </TR>
     <TR>
      <TD>J214922.0-171225</TD>
      <TD>327.341867</TD>
      <TD>-17.207143</TD>
      <TD>38.446</TD>
      <TD>0.575</TD>
      <TD>8.259489</TD>
      <TD/>
      <TD>11.54837</TD>
      <TD/>
      <TD/>
      <TD>1.6552075361347585</TD>
      <TD>J214922-171216</TD>
      <TD>175.5724847316742</TD>
      <TD/>
      <TD/>
      <TD>0</TD>
      <TD/>
     </TR>
     <TR>
      <TD>J214923.8-191042</TD>
      <TD>327.349385</TD>
      <TD>-19.178379</TD>
      <TD>14.919</TD>
      <TD>0.749</TD>
      <TD>5.0090394</TD>
      <TD/>
      <TD>11.701966</TD>
      <TD/>
      <TD/>
      <TD>1.6462899147002013</TD>
      <TD/>
      <TD/>
      <TD/>
      <TD/>
      <TD/>
      <TD/>
     </TR>
     <TR>
      <TD>J214923.9-224816</TD>
      <TD>327.349649</TD>
      <TD>-22.80459</TD>
      <TD>7.657</TD>
      <TD>0.386</TD>
      <TD>6.8432207</TD>
      <TD/>
      <TD>12.768376</TD>
      <TD/>
      <TD/>
      <TD>2.662614164169367</TD>
      <TD/>
      <TD/>
      <TD/>
      <TD/>
      <TD/>
      <TD/>
     </TR>
     <TR>
      <TD>J214924.4-165508</TD>
      <TD>327.351912</TD>
      <TD>-16.91905</TD>
      <TD>60.818</TD>
      <TD>0.488</TD>
      <TD>10.936777</TD>
      <TD/>
      <TD>11.562942</TD>
      <TD/>
      <TD/>
      <TD>1.3685237987612664</TD>
      <TD>J214924-165505</TD>
      <TD>356.5525412559509</TD>
      <TD/>
      <TD/>
      <TD>0.113850825</TD>
      <TD/>
     </TR>
     <TR>
      <TD>J214929.4-180027</TD>
      <TD>327.372529</TD>
      <TD>-18.007617</TD>
      <TD>8.197</TD>
      <TD>0.498</TD>
      <TD>5.471766</TD>
      <TD/>
      <TD>11.597363</TD>
      <TD/>
      <TD/>
      <TD>2.236944292202081</TD>
      <TD/>
      <TD/>
      <TD/>
      <TD/>
      <TD/>
      <TD/>
     </TR>
     <TR>
      <TD>J214930.0-181805</TD>
      <TD>327.375292</TD>
      <TD>-18.301416</TD>
      <TD>22.625</TD>
      <TD>0.505</TD>
      <TD>7.5144763</TD>
      <TD/>
      <TD>11.617938</TD>
      <TD/>
      <TD/>
      <TD>1.500231142475253</TD>
      <TD/>
      <TD/>
      <TD/>
      <TD/>
      <TD/>
      <TD/>
     </TR>
     <TR>
      <TD>J214932.8-181653</TD>
      <TD>327.386856</TD>
      <TD>-18.281655</TD>
      <TD>12.529</TD>
      <TD>0.515</TD>
      <TD>6.0045815</TD>
      <TD/>
      <TD>11.626904</TD>
      <TD/>
      <TD/>
      <TD>2.0332249464527576</TD>
      <TD/>
      <TD/>
      <TD/>
      <TD/>
      <TD/>
      <TD/>
     </TR>
     <TR>
      <TD>J214934.3-175307</TD>
      <TD>327.3933</TD>
      <TD>-17.88529</TD>
      <TD>12.208</TD>
      <TD>0.517</TD>
      <TD>5.5625777</TD>
      <TD/>
      <TD>11.611218</TD>
      <TD/>
      <TD/>
      <TD>2.235092746304389</TD>
      <TD/>
      <TD/>
      <TD/>
      <TD/>
      <TD/>
      <TD/>
     </TR>
     <TR>
      <TD>J214935.2-241056</TD>
      <TD>327.396689</TD>
      <TD>-24.182282</TD>
      <TD>15.993</TD>
      <TD>0.347</TD>
      <TD>9.130965</TD>
      <TD/>
      <TD>13.450181</TD>
      <TD/>
      <TD/>
      <TD>2.9006630165352085</TD>
      <TD/>
      <TD/>
      <TD/>
      <TD/>
      <TD/>
      <TD/>
     </TR>
     <TR>
      <TD>J214935.5-171709</TD>
      <TD>327.397977</TD>
      <TD>-17.286057</TD>
      <TD>40.267</TD>
      <TD>0.535</TD>
      <TD>5.90128</TD>
      <TD/>
      <TD>11.601544</TD>
      <TD/>
      <TD/>
      <TD>1.7332181149928</TD>
      <TD>J214935-171709</TD>
      <TD>162.04135119915009</TD>
      <TD/>
      <TD/>
      <TD>0.16906491</TD>
      <TD/>
     </TR>
     <TR>
      <TD>J214940.2-232201</TD>
      <TD>327.417718</TD>
      <TD>-23.367217</TD>
      <TD>5.995</TD>
      <TD>0.335</TD>
      <TD>5.5981793</TD>
      <TD/>
      <TD>13.074502</TD>
      <TD/>
      <TD/>
      <TD>3.538784705235711</TD>
      <TD/>
      <TD/>
      <TD/>
      <TD/>
      <TD/>
      <TD/>
     </TR>
     <TR>
      <TD>J214941.7-191226</TD>
      <TD>327.423955</TD>
      <TD>-19.207341</TD>
      <TD>669.187</TD>
      <TD>0.857</TD>
      <TD>202.4392</TD>
      <TD>33.751606</TD>
      <TD>11.773705</TD>
      <TD>0.15371655</TD>
      <TD>0.07411882</TD>
      <TD/>
      <TD>J214941-191223</TD>
      <TD>2406.301975250244</TD>
      <TD>0.24800193</TD>
      <TD>0.014835822</TD>
      <TD/>
      <TD>-1.0333457687756866</TD>
     </TR>
     <TR>
      <TD>J214943.5-245529</TD>
      <TD>327.431622</TD>
      <TD>-24.924801</TD>
      <TD>21.483</TD>
      <TD>0.293</TD>
      <TD>5.9844785</TD>
      <TD/>
      <TD>13.859083</TD>
      <TD/>
      <TD/>
      <TD>5.211823843182153</TD>
      <TD/>
      <TD/>
      <TD/>
      <TD/>
      <TD/>
      <TD/>
     </TR>
     <TR>
      <TD>J214947.0-235119</TD>
      <TD>327.446018</TD>
      <TD>-23.855511</TD>
      <TD>38.166</TD>
      <TD>0.335</TD>
      <TD>24.051882</TD>
      <TD/>
      <TD>13.325166</TD>
      <TD/>
      <TD/>
      <TD>1.0277301159403123</TD>
      <TD>J214947-235120</TD>
      <TD>136.01908087730408</TD>
      <TD/>
      <TD/>
      <TD>0</TD>
      <TD/>
     </TR>
     <TR>
      <TD>J214948.4-173716</TD>
      <TD>327.451695</TD>
      <TD>-17.621225</TD>
      <TD>27.261</TD>
      <TD>0.474</TD>
      <TD>5.486435</TD>
      <TD/>
      <TD>11.655924</TD>
      <TD/>
      <TD/>
      <TD>1.7941325411651436</TD>
      <TD/>
      <TD/>
      <TD/>
      <TD/>
      <TD/>
      <TD/>
     </TR>
     <TR>
      <TD>J214950.9-213242</TD>
      <TD>327.462257</TD>
      <TD>-21.545113</TD>
      <TD>34.43</TD>
      <TD>0.402</TD>
      <TD>23.857008</TD>
      <TD/>
      <TD>12.389144</TD>
      <TD/>
      <TD/>
      <TD>0.6956292008515818</TD>
      <TD>J214951-213239</TD>
      <TD>124.78841096162796</TD>
      <TD/>
      <TD/>
      <TD>0.5139474</TD>
      <TD/>
     </TR>
     <TR>
      <TD>J214952.8-243523</TD>
      <TD>327.470327</TD>
      <TD>-24.589941</TD>
      <TD>18.985</TD>
      <TD>0.263</TD>
      <TD>9.785844</TD>
      <TD/>
      <TD>13.713741</TD>
      <TD/>
      <TD/>
      <TD>3.1449467263129183</TD>
      <TD>J214952-243524</TD>
      <TD>140.4804289340973</TD>
      <TD/>
      <TD/>
      <TD>0.2179455</TD>
      <TD/>
     </TR>
     <TR>
      <TD>J215001.2-244903</TD>
      <TD>327.505303</TD>
      <TD>-24.817508</TD>
      <TD>27.037</TD>
      <TD>0.3</TD>
      <TD>10.824518</TD>
      <TD/>
      <TD>13.859537</TD>
      <TD/>
      <TD/>
      <TD>2.9444020405714793</TD>
      <TD>J215001-244904</TD>
      <TD>156.29106760025024</TD>
      <TD/>
      <TD/>
      <TD>0</TD>
      <TD/>
     </TR>
     <TR>
      <TD>J215001.7-182226</TD>
      <TD>327.507085</TD>
      <TD>-18.374129</TD>
      <TD>118.485</TD>
      <TD>0.477</TD>
      <TD>23.071653</TD>
      <TD>10.946875</TD>
      <TD>11.7498865</TD>
      <TD>0.77415633</TD>
      <TD>0.2171997</TD>
      <TD/>
      <TD>J215001-182225</TD>
      <TD>130.30239939689636</TD>
      <TD>0.6457919</TD>
      <TD>0.16515863</TD>
      <TD/>
      <TD>0.050679589361168675</TD>
     </TR>
     <TR>
      <TD>J215002.8-174537</TD>
      <TD>327.511845</TD>
      <TD>-17.760509</TD>
      <TD>321.233</TD>
      <TD>0.452</TD>
      <TD>70.15124</TD>
      <TD>42.78292</TD>
      <TD>11.717236</TD>
      <TD>0.7665413</TD>
      <TD>0.078526795</TD>
      <TD/>
      <TD>J215002-174534</TD>
      <TD>495.7404136657715</TD>
      <TD>0.37150812</TD>
      <TD>0.027017241</TD>
      <TD/>
      <TD>0.1707043259031402</TD>
     </TR>
     <TR>
      <TD>J215003.0-253737</TD>
      <TD>327.512689</TD>
      <TD>-25.627189</TD>
      <TD>104.788</TD>
      <TD>0.327</TD>
      <TD>7.9595556</TD>
      <TD/>
      <TD>14.313866</TD>
      <TD/>
      <TD/>
      <TD>5.32677852840039</TD>
      <TD>J215002-253741</TD>
      <TD>547.8087663650513</TD>
      <TD/>
      <TD/>
      <TD>0.037476078</TD>
      <TD/>
     </TR>
     <TR>
      <TD>J215004.4-210237</TD>
      <TD>327.518354</TD>
      <TD>-21.043754</TD>
      <TD>32.635</TD>
      <TD>0.502</TD>
      <TD>28.560764</TD>
      <TD/>
      <TD>12.282471</TD>
      <TD/>
      <TD/>
      <TD>0.8149144102671716</TD>
      <TD>J215004-210233</TD>
      <TD>178.7213534116745</TD>
      <TD/>
      <TD/>
      <TD>0</TD>
      <TD/>
     </TR>
     <TR>
      <TD>J215007.4-205840</TD>
      <TD>327.53118</TD>
      <TD>-20.977852</TD>
      <TD>11.931</TD>
      <TD>0.549</TD>
      <TD>11.376086</TD>
      <TD/>
      <TD>12.273197</TD>
      <TD/>
      <TD/>
      <TD>1.9760450205821207</TD>
      <TD/>
      <TD/>
      <TD/>
      <TD/>
      <TD/>
      <TD/>
     </TR>
     <TR>
      <TD>J215009.8-251217</TD>
      <TD>327.540845</TD>
      <TD>-25.204877</TD>
      <TD>45.825</TD>
      <TD>0.316</TD>
      <TD>6.4895296</TD>
      <TD/>
      <TD>14.096644</TD>
      <TD/>
      <TD/>
      <TD>5.59633420767817</TD>
      <TD>J215009-251222</TD>
      <TD>287.41738200187683</TD>
      <TD>0.23346801</TD>
      <TD>0.055220753</TD>
      <TD/>
      <TD/>
     </TR>
     <TR>
      <TD>J215012.6-180430</TD>
      <TD>327.552592</TD>
      <TD>-18.075266</TD>
      <TD>62.56</TD>
      <TD>0.435</TD>
      <TD>20.369583</TD>
      <TD/>
      <TD>11.77125</TD>
      <TD/>
      <TD/>
      <TD>0.6262539112627173</TD>
      <TD>J215012-180425</TD>
      <TD>217.90456771850586</TD>
      <TD>0.5206245</TD>
      <TD>0.048933398</TD>
      <TD/>
      <TD/>
     </TR>
     <TR>
      <TD>J215013.9-215145</TD>
      <TD>327.557951</TD>
      <TD>-21.862692</TD>
      <TD>11.955</TD>
      <TD>0.384</TD>
      <TD>10.10691</TD>
      <TD/>
      <TD>12.580609</TD>
      <TD/>
      <TD/>
      <TD>2.2167473359583267</TD>
      <TD/>
      <TD/>
      <TD/>
      <TD/>
      <TD/>
      <TD/>
     </TR>
     <TR>
      <TD>J215017.7-211711</TD>
      <TD>327.573957</TD>
      <TD>-21.286523</TD>
      <TD>8.499</TD>
      <TD>0.525</TD>
      <TD>6.63956</TD>
      <TD/>
      <TD>12.404495</TD>
      <TD/>
      <TD/>
      <TD>2.5187105309364184</TD>
      <TD/>
      <TD/>
      <TD/>
      <TD/>
      <TD/>
      <TD/>
     </TR>
     <TR>
      <TD>J215018.8-215811</TD>
      <TD>327.57834</TD>
      <TD>-21.969865</TD>
      <TD>121.529</TD>
      <TD>0.384</TD>
      <TD>75.041306</TD>
      <TD>5.708693</TD>
      <TD>12.637999</TD>
      <TD>0.24778108</TD>
      <TD>0.25454316</TD>
      <TD/>
      <TD>J215019-215809</TD>
      <TD>432.85420536994934</TD>
      <TD>0.18538047</TD>
      <TD>0.031130234</TD>
      <TD/>
      <TD>-0.5760708322956711</TD>
     </TR>
     <TR>
      <TD>J215019.2-220843</TD>
      <TD>327.580077</TD>
      <TD>-22.145399</TD>
      <TD>20.654</TD>
      <TD>0.361</TD>
      <TD>15.504541</TD>
      <TD/>
      <TD>12.704194</TD>
      <TD/>
      <TD/>
      <TD>1.491165313107888</TD>
      <TD/>
      <TD/>
      <TD/>
      <TD/>
      <TD/>
      <TD/>
     </TR>
     <TR>
      <TD>J215019.5-241217</TD>
      <TD>327.581282</TD>
      <TD>-24.204864</TD>
      <TD>43.804</TD>
      <TD>0.277</TD>
      <TD>20.788845</TD>
      <TD/>
      <TD>13.602561</TD>
      <TD/>
      <TD/>
      <TD>1.4194873689603331</TD>
      <TD>J215018-241215</TD>
      <TD>127.49430537223816</TD>
      <TD/>
      <TD/>
      <TD>0.4686827</TD>
      <TD/>
     </TR>
     <TR>
      <TD>J215020.3-250147</TD>
      <TD>327.584589</TD>
      <TD>-25.029927</TD>
      <TD>69.608</TD>
      <TD>0.376</TD>
      <TD>17.047049</TD>
      <TD/>
      <TD>14.035486</TD>
      <TD/>
      <TD/>
      <TD>2.228014880907274</TD>
      <TD>J215020-250147</TD>
      <TD>234.55317318439484</TD>
      <TD>0.31376475</TD>
      <TD>0.073356934</TD>
      <TD/>
      <TD/>
     </TR>
     <TR>
      <TD>J215020.6-233207</TD>
      <TD>327.586058</TD>
      <TD>-23.535552</TD>
      <TD>22.944</TD>
      <TD>0.329</TD>
      <TD>13.752424</TD>
      <TD/>
      <TD>13.286975</TD>
      <TD/>
      <TD/>
      <TD>1.6049440739429697</TD>
      <TD>J215021-233201</TD>
      <TD>169.49298977851868</TD>
      <TD/>
      <TD/>
      <TD>0.2872462</TD>
      <TD/>
     </TR>
     <TR>
      <TD>J215023.4-190847</TD>
      <TD>327.597604</TD>
      <TD>-19.146626</TD>
      <TD>12.865</TD>
      <TD>0.795</TD>
      <TD>7.659161</TD>
      <TD/>
      <TD>11.928161</TD>
      <TD/>
      <TD/>
      <TD>1.311657314281534</TD>
      <TD>J215022-190850</TD>
      <TD>133.72096419334412</TD>
      <TD/>
      <TD/>
      <TD>0.3263871</TD>
      <TD/>
     </TR>
     <TR>
      <TD>J215023.9-210907</TD>
      <TD>327.59997</TD>
      <TD>-21.15212</TD>
      <TD>7.016</TD>
      <TD>0.448</TD>
      <TD>6.713682</TD>
      <TD/>
      <TD>12.38524</TD>
      <TD/>
      <TD/>
      <TD>2.591654516835911</TD>
      <TD/>
      <TD/>
      <TD/>
      <TD/>
      <TD/>
      <TD/>
     </TR>
     <TR>
      <TD>J215024.3-205123</TD>
      <TD>327.601481</TD>
      <TD>-20.85662</TD>
      <TD>10.991</TD>
      <TD>0.46</TD>
      <TD>5.9397273</TD>
      <TD/>
      <TD>12.299808</TD>
      <TD/>
      <TD/>
      <TD>3.0215220882709137</TD>
      <TD/>
      <TD/>
      <TD/>
      <TD/>
      <TD/>
      <TD/>
     </TR>
     <TR>
      <TD>J215026.0-242937</TD>
      <TD>327.608562</TD>
      <TD>-24.493806</TD>
      <TD>39.74</TD>
      <TD>0.303</TD>
      <TD>17.451582</TD>
      <TD/>
      <TD>13.77009</TD>
      <TD/>
      <TD/>
      <TD>1.7337684003332334</TD>
      <TD>J215026-242938</TD>
      <TD>161.8494689464569</TD>
      <TD/>
      <TD/>
      <TD>0</TD>
      <TD/>
     </TR>
     <TR>
      <TD>J215026.1-205014</TD>
      <TD>327.608784</TD>
      <TD>-20.837256</TD>
      <TD>18.668</TD>
      <TD>0.453</TD>
      <TD>7.0952787</TD>
      <TD/>
      <TD>12.303295</TD>
      <TD/>
      <TD/>
      <TD>2.5586057280358667</TD>
      <TD/>
      <TD/>
      <TD/>
      <TD/>
      <TD/>
      <TD/>
     </TR>
     <TR>
      <TD>J215026.3-234926</TD>
      <TD>327.609602</TD>
      <TD>-23.824069</TD>
      <TD>21.557</TD>
      <TD>0.363</TD>
      <TD>14.713881</TD>
      <TD/>
      <TD>13.443754</TD>
      <TD/>
      <TD/>
      <TD>1.875334549085607</TD>
      <TD/>
      <TD/>
      <TD/>
      <TD/>
      <TD/>
      <TD/>
     </TR>
     <TR>
      <TD>J215026.7-200154</TD>
      <TD>327.611278</TD>
      <TD>-20.031777</TD>
      <TD>36.657</TD>
      <TD>0.511</TD>
      <TD>11.947569</TD>
      <TD/>
      <TD>12.106281</TD>
      <TD/>
      <TD/>
      <TD>1.6518773076242859</TD>
      <TD/>
      <TD/>
      <TD/>
      <TD/>
      <TD/>
      <TD/>
     </TR>
     <TR>
      <TD>J215028.6-233201</TD>
      <TD>327.619227</TD>
      <TD>-23.533659</TD>
      <TD>10.555</TD>
      <TD>0.337</TD>
      <TD>9.636665</TD>
      <TD/>
      <TD>13.316594</TD>
      <TD/>
      <TD/>
      <TD>2.2946548484833054</TD>
      <TD/>
      <TD/>
      <TD/>
      <TD/>
      <TD/>
      <TD/>
     </TR>
     <TR>
      <TD>J215029.0-245842</TD>
      <TD>327.621198</TD>
      <TD>-24.978385</TD>
      <TD>73.522</TD>
      <TD>0.341</TD>
      <TD>17.819397</TD>
      <TD/>
      <TD>14.036852</TD>
      <TD/>
      <TD/>
      <TD>2.0740720003496396</TD>
      <TD/>
      <TD/>
      <TD/>
      <TD/>
      <TD/>
      <TD/>
     </TR>
     <TR>
      <TD>J215031.1-220820</TD>
      <TD>327.629643</TD>
      <TD>-22.138931</TD>
      <TD>157.026</TD>
      <TD>0.373</TD>
      <TD>95.29658</TD>
      <TD/>
      <TD>12.742368</TD>
      <TD/>
      <TD/>
      <TD>0.24802338484331898</TD>
      <TD>J215031-220816</TD>
      <TD>513.5735869407654</TD>
      <TD>0.2732349</TD>
      <TD>0.02187924</TD>
      <TD/>
      <TD/>
     </TR>
     <TR>
      <TD>J215031.1-223200</TD>
      <TD>327.629708</TD>
      <TD>-22.533454</TD>
      <TD>169.879</TD>
      <TD>0.423</TD>
      <TD>80.74331</TD>
      <TD>67.47126</TD>
      <TD>12.894491</TD>
      <TD>1.5629508</TD>
      <TD>0.07089889</TD>
      <TD/>
      <TD>J215031-223156</TD>
      <TD>92.54972636699677</TD>
      <TD>0.6452113</TD>
      <TD>0.14673764</TD>
      <TD/>
      <TD>0.8769924528586587</TD>
     </TR>
     <TR>
      <TD>J215031.7-241639</TD>
      <TD>327.632278</TD>
      <TD>-24.277705</TD>
      <TD>15.085</TD>
      <TD>0.293</TD>
      <TD>6.4230585</TD>
      <TD/>
      <TD>13.68152</TD>
      <TD/>
      <TD/>
      <TD>4.593028488210394</TD>
      <TD>J215031-241634</TD>
      <TD>82.71515369415283</TD>
      <TD/>
      <TD/>
      <TD>0</TD>
      <TD/>
     </TR>
     <TR>
      <TD>J215033.0-213905</TD>
      <TD>327.637585</TD>
      <TD>-21.651471</TD>
      <TD>9.549</TD>
      <TD>0.435</TD>
      <TD>6.6497464</TD>
      <TD/>
      <TD>12.581292</TD>
      <TD/>
      <TD/>
      <TD>1.873292165599804</TD>
      <TD/>
      <TD/>
      <TD/>
      <TD/>
      <TD/>
      <TD/>
     </TR>
     <TR>
      <TD>J215034.8-195703</TD>
      <TD>327.645183</TD>
      <TD>-19.951046</TD>
      <TD>48.109</TD>
      <TD>0.518</TD>
      <TD>13.865747</TD>
      <TD/>
      <TD>12.116643</TD>
      <TD/>
      <TD/>
      <TD>1.3858879482752104</TD>
      <TD>J215035-195703</TD>
      <TD>161.07414662837982</TD>
      <TD/>
      <TD/>
      <TD>0.12608276</TD>
      <TD/>
     </TR>
     <TR>
      <TD>J215035.1-244401</TD>
      <TD>327.646655</TD>
      <TD>-24.73366</TD>
      <TD>24.511</TD>
      <TD>0.296</TD>
      <TD>8.559834</TD>
      <TD/>
      <TD>13.922671</TD>
      <TD/>
      <TD/>
      <TD>4.021706152766959</TD>
      <TD>J215035-244406</TD>
      <TD>143.42382550239563</TD>
      <TD/>
      <TD/>
      <TD>0</TD>
      <TD/>
     </TR>
     <TR>
      <TD>J215036.2-172049</TD>
      <TD>327.650846</TD>
      <TD>-17.347121</TD>
      <TD>85.084</TD>
      <TD>0.445</TD>
      <TD>14.15896</TD>
      <TD>5.3398848</TD>
      <TD>11.842333</TD>
      <TD>0.96580285</TD>
      <TD>0.34388295</TD>
      <TD/>
      <TD>J215036-172045</TD>
      <TD>238.30202221870422</TD>
      <TD>0.8746385</TD>
      <TD>0.058784645</TD>
      <TD/>
      <TD>-0.5470578656877957</TD>
     </TR>
     <TR>
      <TD>J215040.2-205349</TD>
      <TD>327.667793</TD>
      <TD>-20.896994</TD>
      <TD>15.895</TD>
      <TD>0.408</TD>
      <TD>9.080555</TD>
      <TD/>
      <TD>12.372937</TD>
      <TD/>
      <TD/>
      <TD>2.493046249410169</TD>
      <TD/>
      <TD/>
      <TD/>
      <TD/>
      <TD/>
      <TD/>
     </TR>
     <TR>
      <TD>J215041.3-213222</TD>
      <TD>327.672221</TD>
      <TD>-21.539611</TD>
      <TD>12.641</TD>
      <TD>0.385</TD>
      <TD>7.712267</TD>
      <TD/>
      <TD>12.569648</TD>
      <TD/>
      <TD/>
      <TD>3.582093371090346</TD>
      <TD/>
      <TD/>
      <TD/>
      <TD/>
      <TD/>
      <TD/>
     </TR>
     <TR>
      <TD>J215041.9-215922</TD>
      <TD>327.674973</TD>
      <TD>-21.989541</TD>
      <TD>5.813</TD>
      <TD>0.393</TD>
      <TD>5.662745</TD>
      <TD/>
      <TD>12.726659</TD>
      <TD/>
      <TD/>
      <TD>3.894083026663673</TD>
      <TD/>
      <TD/>
      <TD/>
      <TD/>
      <TD/>
      <TD/>
     </TR>
     <TR>
      <TD>J215042.2-211549</TD>
      <TD>327.676093</TD>
      <TD>-21.26385</TD>
      <TD>12.962</TD>
      <TD>0.488</TD>
      <TD>8.060442</TD>
      <TD/>
      <TD>12.484091</TD>
      <TD/>
      <TD/>
      <TD>2.1668237567770188</TD>
      <TD/>
      <TD/>
      <TD/>
      <TD/>
      <TD/>
      <TD/>
     </TR>
     <TR>
      <TD>J215044.8-202921</TD>
      <TD>327.686819</TD>
      <TD>-20.48934</TD>
      <TD>14.426</TD>
      <TD>0.452</TD>
      <TD>5.587605</TD>
      <TD/>
      <TD>12.277535</TD>
      <TD/>
      <TD/>
      <TD>3.626107693931905</TD>
      <TD/>
      <TD/>
      <TD/>
      <TD/>
      <TD/>
      <TD/>
     </TR>
     <TR>
      <TD>J215047.0-191928</TD>
      <TD>327.696024</TD>
      <TD>-19.324653</TD>
      <TD>26.729</TD>
      <TD>0.604</TD>
      <TD>9.2193165</TD>
      <TD/>
      <TD>12.042834</TD>
      <TD/>
      <TD/>
      <TD>1.025361652754139</TD>
      <TD>J215047-191928</TD>
      <TD>113.90728503465652</TD>
      <TD>0.56233066</TD>
      <TD>0.14368455</TD>
      <TD/>
      <TD/>
     </TR>
     <TR>
      <TD>J215047.6-231808</TD>
      <TD>327.698487</TD>
      <TD>-23.302248</TD>
      <TD>7.681</TD>
      <TD>0.366</TD>
      <TD>5.6207414</TD>
      <TD/>
      <TD>13.272063</TD>
      <TD/>
      <TD/>
      <TD>3.3825283131640806</TD>
      <TD/>
      <TD/>
      <TD/>
      <TD/>
      <TD/>
      <TD/>
     </TR>
     <TR>
      <TD>J215047.7-191209</TD>
      <TD>327.698995</TD>
      <TD>-19.202715</TD>
      <TD>31.103</TD>
      <TD>0.588</TD>
      <TD>9.060689</TD>
      <TD/>
      <TD>12.026702</TD>
      <TD/>
      <TD/>
      <TD>1.1058949415975987</TD>
      <TD>J215047-191204</TD>
      <TD>149.5424211025238</TD>
      <TD/>
      <TD/>
      <TD>0</TD>
      <TD/>
     </TR>
     <TR>
      <TD>J215048.3-225612</TD>
      <TD>327.701598</TD>
      <TD>-22.936885</TD>
      <TD>15.129</TD>
      <TD>0.421</TD>
      <TD>8.476373</TD>
      <TD/>
      <TD>13.118826</TD>
      <TD/>
      <TD/>
      <TD>1.9315356248734084</TD>
      <TD/>
      <TD/>
      <TD/>
      <TD/>
      <TD/>
      <TD/>
     </TR>
     <TR>
      <TD>J215050.9-232908</TD>
      <TD>327.712401</TD>
      <TD>-23.485575</TD>
      <TD>50.622</TD>
      <TD>0.293</TD>
      <TD>29.002228</TD>
      <TD>5.926192</TD>
      <TD>13.364883</TD>
      <TD>0.797919</TD>
      <TD>0.30941027</TD>
      <TD/>
      <TD>J215050-232905</TD>
      <TD>219.88248825073242</TD>
      <TD>0.41121787</TD>
      <TD>0.050285913</TD>
      <TD/>
      <TD>-0.47363039391376227</TD>
     </TR>
     <TR>
      <TD>J215053.1-211846</TD>
      <TD>327.721508</TD>
      <TD>-21.312836</TD>
      <TD>16.432</TD>
      <TD>0.464</TD>
      <TD>11.13051</TD>
      <TD/>
      <TD>12.539319</TD>
      <TD/>
      <TD/>
      <TD>1.6518882747140087</TD>
      <TD/>
      <TD/>
      <TD/>
      <TD/>
      <TD/>
      <TD/>
     </TR>
     <TR>
      <TD>J215057.5-223303</TD>
      <TD>327.739808</TD>
      <TD>-22.550888</TD>
      <TD>4.547</TD>
      <TD>0.499</TD>
      <TD>6.028327</TD>
      <TD/>
      <TD>12.993463</TD>
      <TD/>
      <TD/>
      <TD>2.5905739515297803</TD>
      <TD/>
      <TD/>
      <TD/>
      <TD/>
      <TD/>
      <TD/>
     </TR>
     <TR>
      <TD>J215058.4-240438</TD>
      <TD>327.743477</TD>
      <TD>-24.077287</TD>
      <TD>17.294</TD>
      <TD>0.298</TD>
      <TD>9.30175</TD>
      <TD/>
      <TD>13.670345</TD>
      <TD/>
      <TD/>
      <TD>3.097760867407607</TD>
      <TD/>
      <TD/>
      <TD/>
      <TD/>
      <TD/>
      <TD/>
     </TR>
     <TR>
      <TD>J215101.8-204749</TD>
      <TD>327.757708</TD>
      <TD>-20.797024</TD>
      <TD>11.033</TD>
      <TD>0.424</TD>
      <TD>6.465412</TD>
      <TD/>
      <TD>12.42052</TD>
      <TD/>
      <TD/>
      <TD>3.409672498898513</TD>
      <TD/>
      <TD/>
      <TD/>
      <TD/>
      <TD/>
      <TD/>
     </TR>
     <TR>
      <TD>J215103.1-231407</TD>
      <TD>327.763299</TD>
      <TD>-23.235386</TD>
      <TD>86.319</TD>
      <TD>0.335</TD>
      <TD>46.514324</TD>
      <TD>7.51454</TD>
      <TD>13.298632</TD>
      <TD>0.4718672</TD>
      <TD>0.25039235</TD>
      <TD/>
      <TD>J215103-231408</TD>
      <TD>218.54570508003235</TD>
      <TD>0.35321036</TD>
      <TD>0.05389773</TD>
      <TD/>
      <TD>-0.37576165253606486</TD>
     </TR>
     <TR>
      <TD>J215103.7-254908</TD>
      <TD>327.76544</TD>
      <TD>-25.819095</TD>
      <TD>196.215</TD>
      <TD>0.374</TD>
      <TD>6.8285766</TD>
      <TD/>
      <TD>14.610899</TD>
      <TD/>
      <TD/>
      <TD>6.77075123179112</TD>
      <TD>J215103-254912</TD>
      <TD>790.9127473831177</TD>
      <TD/>
      <TD/>
      <TD>0.030087708</TD>
      <TD/>
     </TR>
     <TR>
      <TD>J215104.9-245508</TD>
      <TD>327.770498</TD>
      <TD>-24.91914</TD>
      <TD>31.955</TD>
      <TD>0.285</TD>
      <TD>6.8812838</TD>
      <TD/>
      <TD>14.117469</TD>
      <TD/>
      <TD/>
      <TD>4.972449691952918</TD>
      <TD/>
      <TD/>
      <TD/>
      <TD/>
      <TD/>
      <TD/>
     </TR>
     <TR>
      <TD>J215110.8-233425</TD>
      <TD>327.795152</TD>
      <TD>-23.57379</TD>
      <TD>26.019</TD>
      <TD>0.302</TD>
      <TD>15.068455</TD>
      <TD/>
      <TD>13.476928</TD>
      <TD/>
      <TD/>
      <TD>1.4995470908136161</TD>
      <TD/>
      <TD/>
      <TD/>
      <TD/>
      <TD/>
      <TD/>
     </TR>
     <TR>
      <TD>J215113.0-225651</TD>
      <TD>327.804303</TD>
      <TD>-22.947706</TD>
      <TD>27.121</TD>
      <TD>0.344</TD>
      <TD>18.354591</TD>
      <TD/>
      <TD>13.207332</TD>
      <TD/>
      <TD/>
      <TD>0.9031079038843784</TD>
      <TD>J215112-225652</TD>
      <TD>194.74650919437408</TD>
      <TD/>
      <TD/>
      <TD>0</TD>
      <TD/>
     </TR>
     <TR>
      <TD>J215114.8-211358</TD>
      <TD>327.812008</TD>
      <TD>-21.233015</TD>
      <TD>30.952</TD>
      <TD>0.397</TD>
      <TD>22.074827</TD>
      <TD/>
      <TD>12.593744</TD>
      <TD/>
      <TD/>
      <TD>0.8396365754626198</TD>
      <TD>J215115-211352</TD>
      <TD>133.33773612976074</TD>
      <TD/>
      <TD/>
      <TD>0.35148397</TD>
      <TD/>
     </TR>
     <TR>
      <TD>J215116.2-235935</TD>
      <TD>327.817672</TD>
      <TD>-23.993262</TD>
      <TD>20.494</TD>
      <TD>0.293</TD>
      <TD>10.640784</TD>
      <TD/>
      <TD>13.688576</TD>
      <TD/>
      <TD/>
      <TD>2.933522636786501</TD>
      <TD>J215115-235939</TD>
      <TD>67.96726584434509</TD>
      <TD>0.9891041</TD>
      <TD>0.2177295</TD>
      <TD/>
      <TD/>
     </TR>
     <TR>
      <TD>J215116.4-193741</TD>
      <TD>327.818512</TD>
      <TD>-19.628096</TD>
      <TD>28.737</TD>
      <TD>0.81</TD>
      <TD>6.3695354</TD>
      <TD/>
      <TD>12.213758</TD>
      <TD/>
      <TD/>
      <TD>1.409738907926485</TD>
      <TD/>
      <TD/>
      <TD/>
      <TD/>
      <TD/>
      <TD/>
     </TR>
     <TR>
      <TD>J215116.5-223647</TD>
      <TD>327.818997</TD>
      <TD>-22.613062</TD>
      <TD>447.38</TD>
      <TD>0.569</TD>
      <TD>254.69963</TD>
      <TD/>
      <TD>13.087227</TD>
      <TD/>
      <TD/>
      <TD>0.07383302370140522</TD>
      <TD>J215116-223645</TD>
      <TD>2585.026741027832</TD>
      <TD>0.063437454</TD>
      <TD>0.0047506923</TD>
      <TD/>
      <TD/>
     </TR>
     <TR>
      <TD>J215121.6-210519</TD>
      <TD>327.840143</TD>
      <TD>-21.088854</TD>
      <TD>18.94</TD>
      <TD>0.427</TD>
      <TD>10.592303</TD>
      <TD/>
      <TD>12.581919</TD>
      <TD/>
      <TD/>
      <TD>1.950896148760004</TD>
      <TD/>
      <TD/>
      <TD/>
      <TD/>
      <TD/>
      <TD/>
     </TR>
     <TR>
      <TD>J215124.5-221208</TD>
      <TD>327.852253</TD>
      <TD>-22.202334</TD>
      <TD>7.426</TD>
      <TD>0.382</TD>
      <TD>7.728407</TD>
      <TD/>
      <TD>12.95715</TD>
      <TD/>
      <TD/>
      <TD>2.9876400983442095</TD>
      <TD/>
      <TD/>
      <TD/>
      <TD/>
      <TD/>
      <TD/>
     </TR>
     <TR>
      <TD>J215126.7-245157</TD>
      <TD>327.861266</TD>
      <TD>-24.865961</TD>
      <TD>69.135</TD>
      <TD>0.275</TD>
      <TD>13.265813</TD>
      <TD/>
      <TD>14.161984</TD>
      <TD/>
      <TD/>
      <TD>2.6531395394428094</TD>
      <TD>J215126-245159</TD>
      <TD>317.469984292984</TD>
      <TD>0.3641682</TD>
      <TD>0.035861704</TD>
      <TD/>
      <TD/>
     </TR>
     <TR>
      <TD>J215126.8-212444</TD>
      <TD>327.861827</TD>
      <TD>-21.41226</TD>
      <TD>30.955</TD>
      <TD>0.416</TD>
      <TD>19.68339</TD>
      <TD/>
      <TD>12.69697</TD>
      <TD/>
      <TD/>
      <TD>0.875647977096818</TD>
      <TD>J215126-212435</TD>
      <TD>106.05223476886749</TD>
      <TD/>
      <TD/>
      <TD>0.5022301</TD>
      <TD/>
     </TR>
     <TR>
      <TD>J215132.1-224930</TD>
      <TD>327.883804</TD>
      <TD>-22.825124</TD>
      <TD>7.179</TD>
      <TD>0.396</TD>
      <TD>6.3029404</TD>
      <TD/>
      <TD>13.225985</TD>
      <TD/>
      <TD/>
      <TD>3.8258325361296373</TD>
      <TD/>
      <TD/>
      <TD/>
      <TD/>
      <TD/>
      <TD/>
     </TR>
     <TR>
      <TD>J215132.3-234730</TD>
      <TD>327.884914</TD>
      <TD>-23.791743</TD>
      <TD>27.862</TD>
      <TD>0.301</TD>
      <TD>14.597057</TD>
      <TD/>
      <TD>13.647158</TD>
      <TD/>
      <TD/>
      <TD>1.6720883630111376</TD>
      <TD/>
      <TD/>
      <TD/>
      <TD/>
      <TD/>
      <TD/>
     </TR>
     <TR>
      <TD>J215133.8-222543</TD>
      <TD>327.891138</TD>
      <TD>-22.428888</TD>
      <TD>13.347</TD>
      <TD>0.414</TD>
      <TD>8.054265</TD>
      <TD/>
      <TD>13.077008</TD>
      <TD/>
      <TD/>
      <TD>2.575303541823011</TD>
      <TD/>
      <TD/>
      <TD/>
      <TD/>
      <TD/>
      <TD/>
     </TR>
     <TR>
      <TD>J215134.6-201222</TD>
      <TD>327.894295</TD>
      <TD>-20.206161</TD>
      <TD>11.826</TD>
      <TD>0.638</TD>
      <TD>6.6350255</TD>
      <TD/>
      <TD>12.4035</TD>
      <TD/>
      <TD/>
      <TD>2.9607312147086193</TD>
      <TD/>
      <TD/>
      <TD/>
      <TD/>
      <TD/>
      <TD/>
     </TR>
     <TR>
      <TD>J215136.9-202355</TD>
      <TD>327.903887</TD>
      <TD>-20.3988</TD>
      <TD>22.647</TD>
      <TD>0.489</TD>
      <TD>8.805843</TD>
      <TD/>
      <TD>12.452007</TD>
      <TD/>
      <TD/>
      <TD>2.421185736399755</TD>
      <TD/>
      <TD/>
      <TD/>
      <TD/>
      <TD/>
      <TD/>
     </TR>
     <TR>
      <TD>J215137.3-240310</TD>
      <TD>327.90583</TD>
      <TD>-24.052983</TD>
      <TD>27.403</TD>
      <TD>0.277</TD>
      <TD>13.124128</TD>
      <TD/>
      <TD>13.789117</TD>
      <TD/>
      <TD/>
      <TD>2.467587177732108</TD>
      <TD>J215137-240314</TD>
      <TD>86.46231144666672</TD>
      <TD/>
      <TD/>
      <TD>0.06078052</TD>
      <TD/>
     </TR>
     <TR>
      <TD>J215138.6-242451</TD>
      <TD>327.910872</TD>
      <TD>-24.414299</TD>
      <TD>76.933</TD>
      <TD>0.288</TD>
      <TD>28.420815</TD>
      <TD/>
      <TD>13.969952</TD>
      <TD/>
      <TD/>
      <TD>1.2744498220227447</TD>
      <TD>J215138-242451</TD>
      <TD>338.8400375843048</TD>
      <TD>0.5942731</TD>
      <TD>0.040613588</TD>
      <TD/>
      <TD/>
     </TR>
     <TR>
      <TD>J215141.9-241356</TD>
      <TD>327.924942</TD>
      <TD>-24.232444</TD>
      <TD>6.222</TD>
      <TD>0.265</TD>
      <TD>5.792389</TD>
      <TD/>
      <TD>13.892099</TD>
      <TD/>
      <TD/>
      <TD>6.190104908407237</TD>
      <TD/>
      <TD/>
      <TD/>
      <TD/>
      <TD/>
      <TD/>
     </TR>
     <TR>
      <TD>J215142.3-221948</TD>
      <TD>327.92644</TD>
      <TD>-22.330149</TD>
      <TD>6.47</TD>
      <TD>0.379</TD>
      <TD>5.390179</TD>
      <TD/>
      <TD>13.063812</TD>
      <TD/>
      <TD/>
      <TD>3.8659006670321014</TD>
      <TD/>
      <TD/>
      <TD/>
      <TD/>
      <TD/>
      <TD/>
     </TR>
     <TR>
      <TD>J215142.9-175809</TD>
      <TD>327.929059</TD>
      <TD>-17.969372</TD>
      <TD>49.188</TD>
      <TD>0.436</TD>
      <TD>13.172398</TD>
      <TD/>
      <TD>12.120245</TD>
      <TD/>
      <TD/>
      <TD>0.9415437126770443</TD>
      <TD>J215143-175803</TD>
      <TD>192.23332405090332</TD>
      <TD/>
      <TD/>
      <TD>0.02547689</TD>
      <TD/>
     </TR>
     <TR>
      <TD>J215145.7-181309</TD>
      <TD>327.940528</TD>
      <TD>-18.219343</TD>
      <TD>28.493</TD>
      <TD>0.412</TD>
      <TD>11.7833185</TD>
      <TD/>
      <TD>12.150074</TD>
      <TD/>
      <TD/>
      <TD>1.0899427371680355</TD>
      <TD/>
      <TD/>
      <TD/>
      <TD/>
      <TD/>
      <TD/>
     </TR>
     <TR>
      <TD>J215148.9-173342</TD>
      <TD>327.954089</TD>
      <TD>-17.561698</TD>
      <TD>48.895</TD>
      <TD>0.377</TD>
      <TD>8.569098</TD>
      <TD/>
      <TD>12.133036</TD>
      <TD/>
      <TD/>
      <TD>1.7789684578710077</TD>
      <TD>J215149-173335</TD>
      <TD>140.12828469276428</TD>
      <TD/>
      <TD/>
      <TD>0.40710038</TD>
      <TD/>
     </TR>
     <TR>
      <TD>J215148.9-202854</TD>
      <TD>327.953827</TD>
      <TD>-20.481817</TD>
      <TD>96.202</TD>
      <TD>0.494</TD>
      <TD>43.35162</TD>
      <TD/>
      <TD>12.519484</TD>
      <TD/>
      <TD/>
      <TD>0.5044010951009749</TD>
      <TD>J215149-202849</TD>
      <TD>452.3572623729706</TD>
      <TD/>
      <TD/>
      <TD>0.12456885</TD>
      <TD/>
     </TR>
     <TR>
      <TD>J215150.9-194606</TD>
      <TD>327.962384</TD>
      <TD>-19.768507</TD>
      <TD>2631.808</TD>
      <TD>1.477</TD>
      <TD>342.71085</TD>
      <TD>289.12726</TD>
      <TD>12.371266</TD>
      <TD>0.64078873</TD>
      <TD>0.01730034</TD>
      <TD/>
      <TD>J215151-194601</TD>
      <TD>7498.816013336182</TD>
      <TD>0.59133327</TD>
      <TD>0.03536374</TD>
      <TD/>
      <TD>-0.5682191179814747</TD>
     </TR>
     <TR>
      <TD>J215154.2-192436</TD>
      <TD>327.976143</TD>
      <TD>-19.410027</TD>
      <TD>24.29</TD>
      <TD>0.707</TD>
      <TD>6.780058</TD>
      <TD/>
      <TD>12.322322</TD>
      <TD/>
      <TD/>
      <TD>1.55388079260777</TD>
      <TD/>
      <TD/>
      <TD/>
      <TD/>
      <TD/>
      <TD/>
     </TR>
     <TR>
      <TD>J215155.9-235431</TD>
      <TD>327.983082</TD>
      <TD>-23.908817</TD>
      <TD>9.398</TD>
      <TD>0.28</TD>
      <TD>6.7625065</TD>
      <TD/>
      <TD>13.78094</TD>
      <TD/>
      <TD/>
      <TD>4.6156171385321745</TD>
      <TD/>
      <TD/>
      <TD/>
      <TD/>
      <TD/>
      <TD/>
     </TR>
     <TR>
      <TD>J215156.4-215122</TD>
      <TD>327.985017</TD>
      <TD>-21.856229</TD>
      <TD>41.697</TD>
      <TD>0.323</TD>
      <TD>30.943424</TD>
      <TD>5.9771924</TD>
      <TD>12.950651</TD>
      <TD>0.8624529</TD>
      <TD>0.28342378</TD>
      <TD/>
      <TD>J215156-215125</TD>
      <TD>72.45666533708572</TD>
      <TD/>
      <TD/>
      <TD>0</TD>
      <TD/>
     </TR>
     <TR>
      <TD>J215157.0-173213</TD>
      <TD>327.987772</TD>
      <TD>-17.537066</TD>
      <TD>33.713</TD>
      <TD>0.418</TD>
      <TD>7.3505473</TD>
      <TD/>
      <TD>12.167806</TD>
      <TD/>
      <TD/>
      <TD>2.403402234801161</TD>
      <TD>J215157-173210</TD>
      <TD>136.65196299552917</TD>
      <TD/>
      <TD/>
      <TD>0.21491536</TD>
      <TD/>
     </TR>
     <TR>
      <TD>J215157.9-240211</TD>
      <TD>327.991271</TD>
      <TD>-24.036627</TD>
      <TD>53.974</TD>
      <TD>0.276</TD>
      <TD>20.558226</TD>
      <TD/>
      <TD>13.846593</TD>
      <TD/>
      <TD/>
      <TD>1.262547882538587</TD>
      <TD>J215157-240209</TD>
      <TD>268.07570457458496</TD>
      <TD/>
      <TD/>
      <TD>0</TD>
      <TD/>
     </TR>
     <TR>
      <TD>J215157.9-240813</TD>
      <TD>327.991639</TD>
      <TD>-24.137115</TD>
      <TD>23.457</TD>
      <TD>0.285</TD>
      <TD>10.380454</TD>
      <TD/>
      <TD>13.896679</TD>
      <TD/>
      <TD/>
      <TD>3.3393156026983513</TD>
      <TD>J215157-240816</TD>
      <TD>65.42007625102997</TD>
      <TD/>
      <TD/>
      <TD>0</TD>
      <TD/>
     </TR>
     <TR>
      <TD>J215158.2-225850</TD>
      <TD>327.992552</TD>
      <TD>-22.980593</TD>
      <TD>30.898</TD>
      <TD>0.352</TD>
      <TD>21.661457</TD>
      <TD/>
      <TD>13.382265</TD>
      <TD/>
      <TD/>
      <TD>1.2367650827824732</TD>
      <TD>J215158-225849</TD>
      <TD>133.64814221858978</TD>
      <TD/>
      <TD/>
      <TD>0.134724</TD>
      <TD/>
     </TR>
     <TR>
      <TD>J215204.1-210308</TD>
      <TD>328.01716</TD>
      <TD>-21.052362</TD>
      <TD>33.533</TD>
      <TD>0.485</TD>
      <TD>21.560026</TD>
      <TD/>
      <TD>12.730346</TD>
      <TD/>
      <TD/>
      <TD>0.9166185601054224</TD>
      <TD>J215204-210305</TD>
      <TD>232.52812027931213</TD>
      <TD/>
      <TD/>
      <TD>0</TD>
      <TD/>
     </TR>
     <TR>
      <TD>J215207.3-220304</TD>
      <TD>328.030729</TD>
      <TD>-22.051126</TD>
      <TD>19.389</TD>
      <TD>0.394</TD>
      <TD>14.380044</TD>
      <TD/>
      <TD>13.05858</TD>
      <TD/>
      <TD/>
      <TD>1.6569985911598493</TD>
      <TD/>
      <TD/>
      <TD/>
      <TD/>
      <TD/>
      <TD/>
     </TR>
     <TR>
      <TD>J215207.9-194148</TD>
      <TD>328.033155</TD>
      <TD>-19.696698</TD>
      <TD>21.36</TD>
      <TD>1.296</TD>
      <TD>6.7191424</TD>
      <TD/>
      <TD>12.427087</TD>
      <TD/>
      <TD/>
      <TD>1.0857765528973595</TD>
      <TD/>
      <TD/>
      <TD/>
      <TD/>
      <TD/>
      <TD/>
     </TR>
     <TR>
      <TD>J215209.5-194323</TD>
      <TD>328.039689</TD>
      <TD>-19.723326</TD>
      <TD>82.002</TD>
      <TD>1.178</TD>
      <TD>11.529151</TD>
      <TD/>
      <TD>12.433151</TD>
      <TD/>
      <TD/>
      <TD>0.6475042820225766</TD>
      <TD>J215209-194239</TD>
      <TD>339.7001922130585</TD>
      <TD/>
      <TD/>
      <TD>0</TD>
      <TD/>
     </TR>
     <TR>
      <TD>J215210.0-225934</TD>
      <TD>328.041748</TD>
      <TD>-22.993022</TD>
      <TD>6.959</TD>
      <TD>0.37</TD>
      <TD>5.477387</TD>
      <TD/>
      <TD>13.425964</TD>
      <TD/>
      <TD/>
      <TD>4.975414760819111</TD>
      <TD/>
      <TD/>
      <TD/>
      <TD/>
      <TD/>
      <TD/>
     </TR>
     <TR>
      <TD>J215210.9-231318</TD>
      <TD>328.045418</TD>
      <TD>-23.221723</TD>
      <TD>23.318</TD>
      <TD>0.274</TD>
      <TD>12.781507</TD>
      <TD/>
      <TD>13.525789</TD>
      <TD/>
      <TD/>
      <TD>1.629117886636807</TD>
      <TD/>
      <TD/>
      <TD/>
      <TD/>
      <TD/>
      <TD/>
     </TR>
     <TR>
      <TD>J215211.4-213501</TD>
      <TD>328.04781</TD>
      <TD>-21.583737</TD>
      <TD>7.061</TD>
      <TD>0.376</TD>
      <TD>7.35874</TD>
      <TD/>
      <TD>12.91367</TD>
      <TD/>
      <TD/>
      <TD>2.6593232798064084</TD>
      <TD/>
      <TD/>
      <TD/>
      <TD/>
      <TD/>
      <TD/>
     </TR>
     <TR>
      <TD>J215212.5-171513</TD>
      <TD>328.052217</TD>
      <TD>-17.253711</TD>
      <TD>38.631</TD>
      <TD>0.471</TD>
      <TD>6.3312497</TD>
      <TD/>
      <TD>12.226874</TD>
      <TD/>
      <TD/>
      <TD>2.64752442395807</TD>
      <TD/>
      <TD/>
      <TD/>
      <TD/>
      <TD/>
      <TD/>
     </TR>
     <TR>
      <TD>J215212.6-221514</TD>
      <TD>328.052717</TD>
      <TD>-22.253948</TD>
      <TD>10.54</TD>
      <TD>0.355</TD>
      <TD>6.8909016</TD>
      <TD/>
      <TD>13.147612</TD>
      <TD/>
      <TD/>
      <TD>3.467554168817132</TD>
      <TD/>
      <TD/>
      <TD/>
      <TD/>
      <TD/>
      <TD/>
     </TR>
     <TR>
      <TD>J215213.5-212747</TD>
      <TD>328.05661</TD>
      <TD>-21.463179</TD>
      <TD>7.203</TD>
      <TD>0.36</TD>
      <TD>6.7294717</TD>
      <TD/>
      <TD>12.886063</TD>
      <TD/>
      <TD/>
      <TD>2.8454692689938126</TD>
      <TD/>
      <TD/>
      <TD/>
      <TD/>
      <TD/>
      <TD/>
     </TR>
     <TR>
      <TD>J215214.4-170429</TD>
      <TD>328.060326</TD>
      <TD>-17.074947</TD>
      <TD>98.249</TD>
      <TD>0.42</TD>
      <TD>9.705341</TD>
      <TD/>
      <TD>12.236158</TD>
      <TD/>
      <TD/>
      <TD>2.079208045074697</TD>
      <TD>J215214-170430</TD>
      <TD>433.37804079055786</TD>
      <TD>0.5464077</TD>
      <TD>0.03486096</TD>
      <TD/>
      <TD/>
     </TR>
     <TR>
      <TD>J215217.6-224254</TD>
      <TD>328.073535</TD>
      <TD>-22.715216</TD>
      <TD>11.607</TD>
      <TD>0.374</TD>
      <TD>6.811046</TD>
      <TD/>
      <TD>13.34361</TD>
      <TD/>
      <TD/>
      <TD>3.4614587533900028</TD>
      <TD/>
      <TD/>
      <TD/>
      <TD/>
      <TD/>
      <TD/>
     </TR>
     <TR>
      <TD>J215218.2-185755</TD>
      <TD>328.0762</TD>
      <TD>-18.965493</TD>
      <TD>15.688</TD>
      <TD>0.495</TD>
      <TD>6.0031104</TD>
      <TD/>
      <TD>12.349939</TD>
      <TD/>
      <TD/>
      <TD>2.000518904927705</TD>
      <TD/>
      <TD/>
      <TD/>
      <TD/>
      <TD/>
      <TD/>
     </TR>
     <TR>
      <TD>J215220.2-222052</TD>
      <TD>328.084549</TD>
      <TD>-22.347976</TD>
      <TD>20.953</TD>
      <TD>0.324</TD>
      <TD>16.616806</TD>
      <TD/>
      <TD>13.210868</TD>
      <TD/>
      <TD/>
      <TD>1.4047378980405263</TD>
      <TD>J215220-222049</TD>
      <TD>98.5599011182785</TD>
      <TD/>
      <TD/>
      <TD>0</TD>
      <TD/>
     </TR>
     <TR>
      <TD>J215220.5-173340</TD>
      <TD>328.085422</TD>
      <TD>-17.5612</TD>
      <TD>31.357</TD>
      <TD>0.392</TD>
      <TD>5.960756</TD>
      <TD/>
      <TD>12.258895</TD>
      <TD/>
      <TD/>
      <TD>2.712482977358001</TD>
      <TD/>
      <TD/>
      <TD/>
      <TD/>
      <TD/>
      <TD/>
     </TR>
     <TR>
      <TD>J215220.7-185939</TD>
      <TD>328.08655</TD>
      <TD>-18.99423</TD>
      <TD>15.635</TD>
      <TD>0.488</TD>
      <TD>6.799652</TD>
      <TD/>
      <TD>12.363199</TD>
      <TD/>
      <TD/>
      <TD>1.7632917137299555</TD>
      <TD/>
      <TD/>
      <TD/>
      <TD/>
      <TD/>
      <TD/>
     </TR>
     <TR>
      <TD>J215221.1-220012</TD>
      <TD>328.088216</TD>
      <TD>-22.003588</TD>
      <TD>4.73</TD>
      <TD>0.377</TD>
      <TD>6.353179</TD>
      <TD/>
      <TD>13.090029</TD>
      <TD/>
      <TD/>
      <TD>3.7269051272637914</TD>
      <TD/>
      <TD/>
      <TD/>
      <TD/>
      <TD/>
      <TD/>
     </TR>
     <TR>
      <TD>J215221.2-212207</TD>
      <TD>328.0886</TD>
      <TD>-21.368853</TD>
      <TD>64.129</TD>
      <TD>0.405</TD>
      <TD>42.20119</TD>
      <TD/>
      <TD>12.885007</TD>
      <TD/>
      <TD/>
      <TD>0.4597192415838672</TD>
      <TD>J215221-212201</TD>
      <TD>218.755841255188</TD>
      <TD/>
      <TD/>
      <TD>0.16293521</TD>
      <TD/>
     </TR>
     <TR>
      <TD>J215227.1-200803</TD>
      <TD>328.113013</TD>
      <TD>-20.134168</TD>
      <TD>50.396</TD>
      <TD>0.723</TD>
      <TD>13.48899</TD>
      <TD/>
      <TD>12.584654</TD>
      <TD/>
      <TD/>
      <TD>0.6909151823382848</TD>
      <TD>J215227-200758</TD>
      <TD>126.6840249300003</TD>
      <TD>0.693499</TD>
      <TD>0.1523505</TD>
      <TD/>
      <TD/>
     </TR>
     <TR>
      <TD>J215227.4-211004</TD>
      <TD>328.114437</TD>
      <TD>-21.168012</TD>
      <TD>21.38</TD>
      <TD>0.439</TD>
      <TD>14.078678</TD>
      <TD/>
      <TD>12.849197</TD>
      <TD/>
      <TD/>
      <TD>1.387528632445419</TD>
      <TD/>
      <TD/>
      <TD/>
      <TD/>
      <TD/>
      <TD/>
     </TR>
     <TR>
      <TD>J215229.9-230947</TD>
      <TD>328.124892</TD>
      <TD>-23.163178</TD>
      <TD>36.21</TD>
      <TD>0.282</TD>
      <TD>22.72332</TD>
      <TD>6.247589</TD>
      <TD>13.568512</TD>
      <TD>1.0377719</TD>
      <TD>0.32901675</TD>
      <TD/>
      <TD/>
      <TD/>
      <TD/>
      <TD/>
      <TD/>
      <TD/>
     </TR>
     <TR>
      <TD>J215230.5-191446</TD>
      <TD>328.127449</TD>
      <TD>-19.246295</TD>
      <TD>18.832</TD>
      <TD>0.592</TD>
      <TD>6.515062</TD>
      <TD/>
      <TD>12.434312</TD>
      <TD/>
      <TD/>
      <TD>1.751687516865306</TD>
      <TD/>
      <TD/>
      <TD/>
      <TD/>
      <TD/>
      <TD/>
     </TR>
     <TR>
      <TD>J215233.7-232813</TD>
      <TD>328.140783</TD>
      <TD>-23.47053</TD>
      <TD>38.949</TD>
      <TD>0.356</TD>
      <TD>24.130926</TD>
      <TD/>
      <TD>13.710523</TD>
      <TD/>
      <TD/>
      <TD>0.9718465165638509</TD>
      <TD>J215233-232812</TD>
      <TD>316.89542531967163</TD>
      <TD/>
      <TD/>
      <TD>0</TD>
      <TD/>
     </TR>
     <TR>
      <TD>J215236.9-235025</TD>
      <TD>328.153863</TD>
      <TD>-23.840367</TD>
      <TD>15.213</TD>
      <TD>0.28</TD>
      <TD>10.124419</TD>
      <TD/>
      <TD>13.89214</TD>
      <TD/>
      <TD/>
      <TD>2.5032882444863804</TD>
      <TD/>
      <TD/>
      <TD/>
      <TD/>
      <TD/>
      <TD/>
     </TR>
     <TR>
      <TD>J215237.1-235205</TD>
      <TD>328.154947</TD>
      <TD>-23.868063</TD>
      <TD>11.874</TD>
      <TD>0.278</TD>
      <TD>7.4932604</TD>
      <TD/>
      <TD>13.904503</TD>
      <TD/>
      <TD/>
      <TD>3.4992584823242026</TD>
      <TD/>
      <TD/>
      <TD/>
      <TD/>
      <TD/>
      <TD/>
     </TR>
     <TR>
      <TD>J215240.7-224221</TD>
      <TD>328.169822</TD>
      <TD>-22.705854</TD>
      <TD>6.629</TD>
      <TD>0.349</TD>
      <TD>6.2809496</TD>
      <TD/>
      <TD>13.422492</TD>
      <TD/>
      <TD/>
      <TD>3.9480099490597156</TD>
      <TD/>
      <TD/>
      <TD/>
      <TD/>
      <TD/>
      <TD/>
     </TR>
     <TR>
      <TD>J215246.7-181601</TD>
      <TD>328.194689</TD>
      <TD>-18.267097</TD>
      <TD>134.596</TD>
      <TD>0.545</TD>
      <TD>52.433968</TD>
      <TD/>
      <TD>12.39532</TD>
      <TD/>
      <TD/>
      <TD>0.22899456944059107</TD>
      <TD>J215246-181559</TD>
      <TD>1737.3771667480469</TD>
      <TD/>
      <TD/>
      <TD>0</TD>
      <TD/>
     </TR>
     <TR>
      <TD>J215248.6-230301</TD>
      <TD>328.202718</TD>
      <TD>-23.05048</TD>
      <TD>13.043</TD>
      <TD>0.31</TD>
      <TD>9.146829</TD>
      <TD/>
      <TD>13.586608</TD>
      <TD/>
      <TD/>
      <TD>2.980955497866562</TD>
      <TD/>
      <TD/>
      <TD/>
      <TD/>
      <TD/>
      <TD/>
     </TR>
     <TR>
      <TD>J215249.5-204422</TD>
      <TD>328.206652</TD>
      <TD>-20.739479</TD>
      <TD>37.987</TD>
      <TD>0.441</TD>
      <TD>13.87397</TD>
      <TD>6.4406185</TD>
      <TD>12.811213</TD>
      <TD>1.0851728</TD>
      <TD>0.37831077</TD>
      <TD/>
      <TD>J215249-204418</TD>
      <TD>104.77155447006226</TD>
      <TD>1.0046525</TD>
      <TD>0.17754203</TD>
      <TD/>
      <TD>-0.5509899856273518</TD>
     </TR>
     <TR>
      <TD>J215250.6-222946</TD>
      <TD>328.210946</TD>
      <TD>-22.496205</TD>
      <TD>12.028</TD>
      <TD>0.325</TD>
      <TD>9.919865</TD>
      <TD/>
      <TD>13.374976</TD>
      <TD/>
      <TD/>
      <TD>2.4635470810806863</TD>
      <TD/>
      <TD/>
      <TD/>
      <TD/>
      <TD/>
      <TD/>
     </TR>
     <TR>
      <TD>J215251.4-192853</TD>
      <TD>328.214504</TD>
      <TD>-19.481469</TD>
      <TD>103.172</TD>
      <TD>0.68</TD>
      <TD>30.179602</TD>
      <TD/>
      <TD>12.552495</TD>
      <TD/>
      <TD/>
      <TD>0.27755913204254756</TD>
      <TD>J215251-192849</TD>
      <TD>666.7618751525879</TD>
      <TD>0.18160768</TD>
      <TD>0.016087348</TD>
      <TD/>
      <TD/>
     </TR>
     <TR>
      <TD>J215253.2-252501</TD>
      <TD>328.221703</TD>
      <TD>-25.417103</TD>
      <TD>117.056</TD>
      <TD>0.361</TD>
      <TD>8.711756</TD>
      <TD/>
      <TD>14.7271385</TD>
      <TD/>
      <TD/>
      <TD>5.046903869512113</TD>
      <TD>J215253-252503</TD>
      <TD>875.5573034286499</TD>
      <TD/>
      <TD/>
      <TD>0.054411333</TD>
      <TD/>
     </TR>
     <TR>
      <TD>J215253.3-233823</TD>
      <TD>328.222269</TD>
      <TD>-23.639898</TD>
      <TD>26.845</TD>
      <TD>0.269</TD>
      <TD>12.914192</TD>
      <TD/>
      <TD>13.858309</TD>
      <TD/>
      <TD/>
      <TD>1.8692379486735702</TD>
      <TD/>
      <TD/>
      <TD/>
      <TD/>
      <TD/>
      <TD/>
     </TR>
     <TR>
      <TD>J215255.4-200103</TD>
      <TD>328.23124</TD>
      <TD>-20.017599</TD>
      <TD>189.643</TD>
      <TD>0.605</TD>
      <TD>45.794014</TD>
      <TD>7.1325817</TD>
      <TD>12.668953</TD>
      <TD>0.2486174</TD>
      <TD>0.26627436</TD>
      <TD/>
      <TD>J215255-200056</TD>
      <TD>1075.7313966751099</TD>
      <TD>0.20738809</TD>
      <TD>0.013441187</TD>
      <TD/>
      <TD>-0.9135487805938362</TD>
     </TR>
     <TR>
      <TD>J215300.6-212904</TD>
      <TD>328.252796</TD>
      <TD>-21.484685</TD>
      <TD>15.879</TD>
      <TD>0.359</TD>
      <TD>11.149281</TD>
      <TD/>
      <TD>13.063992</TD>
      <TD/>
      <TD/>
      <TD>2.3858669035899096</TD>
      <TD/>
      <TD/>
      <TD/>
      <TD/>
      <TD/>
      <TD/>
     </TR>
     <TR>
      <TD>J215305.2-213634</TD>
      <TD>328.271755</TD>
      <TD>-21.609588</TD>
      <TD>23.467</TD>
      <TD>0.324</TD>
      <TD>16.292368</TD>
      <TD/>
      <TD>13.119732</TD>
      <TD/>
      <TD/>
      <TD>1.5833551208969114</TD>
      <TD/>
      <TD/>
      <TD/>
      <TD/>
      <TD/>
      <TD/>
     </TR>
     <TR>
      <TD>J215308.2-203957</TD>
      <TD>328.284439</TD>
      <TD>-20.666024</TD>
      <TD>13.407</TD>
      <TD>0.463</TD>
      <TD>7.2085366</TD>
      <TD/>
      <TD>12.864496</TD>
      <TD/>
      <TD/>
      <TD>1.6917207364952551</TD>
      <TD/>
      <TD/>
      <TD/>
      <TD/>
      <TD/>
      <TD/>
     </TR>
     <TR>
      <TD>J215308.7-222643</TD>
      <TD>328.286284</TD>
      <TD>-22.445392</TD>
      <TD>11.579</TD>
      <TD>0.363</TD>
      <TD>10.350187</TD>
      <TD/>
      <TD>13.422464</TD>
      <TD/>
      <TD/>
      <TD>2.1933345776195177</TD>
      <TD/>
      <TD/>
      <TD/>
      <TD/>
      <TD/>
      <TD/>
     </TR>
     <TR>
      <TD>J215308.8-201547</TD>
      <TD>328.286978</TD>
      <TD>-20.263275</TD>
      <TD>19.355</TD>
      <TD>0.627</TD>
      <TD>6.5212517</TD>
      <TD/>
      <TD>12.770455</TD>
      <TD/>
      <TD/>
      <TD>1.3194894537833404</TD>
      <TD/>
      <TD/>
      <TD/>
      <TD/>
      <TD/>
      <TD/>
     </TR>
     <TR>
      <TD>J215310.3-225837</TD>
      <TD>328.293209</TD>
      <TD>-22.977077</TD>
      <TD>80.941</TD>
      <TD>0.31</TD>
      <TD>50.647053</TD>
      <TD/>
      <TD>13.631596</TD>
      <TD/>
      <TD/>
      <TD>0.5190221230983655</TD>
      <TD>J215310-225836</TD>
      <TD>358.0368757247925</TD>
      <TD/>
      <TD/>
      <TD>0.1559177</TD>
      <TD/>
     </TR>
     <TR>
      <TD>J215313.4-215337</TD>
      <TD>328.30587</TD>
      <TD>-21.893676</TD>
      <TD>8.336</TD>
      <TD>0.348</TD>
      <TD>7.51442</TD>
      <TD/>
      <TD>13.246226</TD>
      <TD/>
      <TD/>
      <TD>3.1595760802912074</TD>
      <TD/>
      <TD/>
      <TD/>
      <TD/>
      <TD/>
      <TD/>
     </TR>
     <TR>
      <TD>J215316.6-185140</TD>
      <TD>328.319569</TD>
      <TD>-18.861208</TD>
      <TD>50.734</TD>
      <TD>0.401</TD>
      <TD>17.458723</TD>
      <TD/>
      <TD>12.565609</TD>
      <TD/>
      <TD/>
      <TD>0.7299471670339595</TD>
      <TD>J215316-185137</TD>
      <TD>322.8985071182251</TD>
      <TD/>
      <TD/>
      <TD>0.11790218</TD>
      <TD/>
     </TR>
     <TR>
      <TD>J215322.6-205550</TD>
      <TD>328.34448</TD>
      <TD>-20.930794</TD>
      <TD>13.677</TD>
      <TD>0.453</TD>
      <TD>7.221268</TD>
      <TD/>
      <TD>12.984546</TD>
      <TD/>
      <TD/>
      <TD>3.481417153468492</TD>
      <TD/>
      <TD/>
      <TD/>
      <TD/>
      <TD/>
      <TD/>
     </TR>
     <TR>
      <TD>J215326.1-175516</TD>
      <TD>328.358835</TD>
      <TD>-17.921279</TD>
      <TD>28.709</TD>
      <TD>0.443</TD>
      <TD>6.813662</TD>
      <TD/>
      <TD>12.527085</TD>
      <TD/>
      <TD/>
      <TD>2.2623384879378614</TD>
      <TD/>
      <TD/>
      <TD/>
      <TD/>
      <TD/>
      <TD/>
     </TR>
     <TR>
      <TD>J215326.6-212345</TD>
      <TD>328.361056</TD>
      <TD>-21.395887</TD>
      <TD>10.199</TD>
      <TD>0.362</TD>
      <TD>5.716777</TD>
      <TD/>
      <TD>13.136339</TD>
      <TD/>
      <TD/>
      <TD>2.724531650948497</TD>
      <TD/>
      <TD/>
      <TD/>
      <TD/>
      <TD/>
      <TD/>
     </TR>
     <TR>
      <TD>J215331.4-212517</TD>
      <TD>328.381214</TD>
      <TD>-21.421662</TD>
      <TD>15.891</TD>
      <TD>0.381</TD>
      <TD>11.454152</TD>
      <TD/>
      <TD>13.160431</TD>
      <TD/>
      <TD/>
      <TD>2.426962977569563</TD>
      <TD>J215332-212530</TD>
      <TD>95.90961039066315</TD>
      <TD/>
      <TD/>
      <TD>0.185422</TD>
      <TD/>
     </TR>
     <TR>
      <TD>J215334.8-175819</TD>
      <TD>328.395065</TD>
      <TD>-17.97198</TD>
      <TD>84.801</TD>
      <TD>0.426</TD>
      <TD>20.880156</TD>
      <TD/>
      <TD>12.563893</TD>
      <TD/>
      <TD/>
      <TD>0.7809578504670601</TD>
      <TD>J215334-175817</TD>
      <TD>319.88537311553955</TD>
      <TD>0.4109421</TD>
      <TD>0.0351588</TD>
      <TD/>
      <TD/>
     </TR>
     <TR>
      <TD>J215335.2-233009</TD>
      <TD>328.396967</TD>
      <TD>-23.502557</TD>
      <TD>77.012</TD>
      <TD>0.309</TD>
      <TD>38.022167</TD>
      <TD/>
      <TD>13.941326</TD>
      <TD/>
      <TD/>
      <TD>0.6802889891477238</TD>
      <TD>J215335-233006</TD>
      <TD>164.91247713565826</TD>
      <TD/>
      <TD/>
      <TD>0.32926145</TD>
      <TD/>
     </TR>
     <TR>
      <TD>J215335.3-212701</TD>
      <TD>328.397327</TD>
      <TD>-21.450308</TD>
      <TD>13.86</TD>
      <TD>0.376</TD>
      <TD>10.287926</TD>
      <TD/>
      <TD>13.180521</TD>
      <TD/>
      <TD/>
      <TD>2.669178383491695</TD>
      <TD/>
      <TD/>
      <TD/>
      <TD/>
      <TD/>
      <TD/>
     </TR>
     <TR>
      <TD>J215335.5-193851</TD>
      <TD>328.398249</TD>
      <TD>-19.647632</TD>
      <TD>26.028</TD>
      <TD>0.581</TD>
      <TD>6.25187</TD>
      <TD/>
      <TD>12.751116</TD>
      <TD/>
      <TD/>
      <TD>1.3619749160206729</TD>
      <TD/>
      <TD/>
      <TD/>
      <TD/>
      <TD/>
      <TD/>
     </TR>
     <TR>
      <TD>J215336.3-215031</TD>
      <TD>328.401436</TD>
      <TD>-21.842033</TD>
      <TD>60.749</TD>
      <TD>0.372</TD>
      <TD>37.649494</TD>
      <TD>8.512027</TD>
      <TD>13.309403</TD>
      <TD>0.83485913</TD>
      <TD>0.24047108</TD>
      <TD/>
      <TD>J215336-215030</TD>
      <TD>118.2965561747551</TD>
      <TD/>
      <TD/>
      <TD>0</TD>
      <TD/>
     </TR>
     <TR>
      <TD>J215337.7-225606</TD>
      <TD>328.407459</TD>
      <TD>-22.935209</TD>
      <TD>5.621</TD>
      <TD>0.307</TD>
      <TD>6.4363008</TD>
      <TD/>
      <TD>13.715552</TD>
      <TD/>
      <TD/>
      <TD>4.2564598109963905</TD>
      <TD/>
      <TD/>
      <TD/>
      <TD/>
      <TD/>
      <TD/>
     </TR>
     <TR>
      <TD>J215339.5-220038</TD>
      <TD>328.414722</TD>
      <TD>-22.010606</TD>
      <TD>10.314</TD>
      <TD>0.349</TD>
      <TD>7.6072035</TD>
      <TD/>
      <TD>13.374455</TD>
      <TD/>
      <TD/>
      <TD>3.0186482751603343</TD>
      <TD/>
      <TD/>
      <TD/>
      <TD/>
      <TD/>
      <TD/>
     </TR>
     <TR>
      <TD>J215340.7-182121</TD>
      <TD>328.419838</TD>
      <TD>-18.355864</TD>
      <TD>74.174</TD>
      <TD>0.415</TD>
      <TD>22.27632</TD>
      <TD/>
      <TD>12.610157</TD>
      <TD/>
      <TD/>
      <TD>0.6506305893750836</TD>
      <TD>J215340-182117</TD>
      <TD>262.67915964126587</TD>
      <TD>0.6884549</TD>
      <TD>0.054462854</TD>
      <TD/>
      <TD/>
     </TR>
     <TR>
      <TD>J215343.1-200103</TD>
      <TD>328.429811</TD>
      <TD>-20.01752</TD>
      <TD>1003.947</TD>
      <TD>0.849</TD>
      <TD>202.6776</TD>
      <TD>44.858875</TD>
      <TD>12.851142</TD>
      <TD>0.18813509</TD>
      <TD>0.0737871</TD>
      <TD/>
      <TD>J215343-200056</TD>
      <TD>5504.819869995117</TD>
      <TD>0.19906022</TD>
      <TD>0.011903177</TD>
      <TD/>
      <TD>-1.0333592038598982</TD>
     </TR>
     <TR>
      <TD>J215346.2-223859</TD>
      <TD>328.44264</TD>
      <TD>-22.649876</TD>
      <TD>30.728</TD>
      <TD>0.298</TD>
      <TD>6.204452</TD>
      <TD/>
      <TD>13.631969</TD>
      <TD/>
      <TD/>
      <TD>1.1007518964460605</TD>
      <TD/>
      <TD/>
      <TD/>
      <TD/>
      <TD/>
      <TD/>
     </TR>
     <TR>
      <TD>J215349.5-172716</TD>
      <TD>328.45653</TD>
      <TD>-17.45464</TD>
      <TD>37.627</TD>
      <TD>0.507</TD>
      <TD>5.908867</TD>
      <TD/>
      <TD>12.609389</TD>
      <TD/>
      <TD/>
      <TD>2.9218096339140573</TD>
      <TD>J215350-172731</TD>
      <TD>195.26447355747223</TD>
      <TD/>
      <TD/>
      <TD>0.20087247</TD>
      <TD/>
     </TR>
     <TR>
      <TD>J215351.9-231835</TD>
      <TD>328.466592</TD>
      <TD>-23.309755</TD>
      <TD>36.422</TD>
      <TD>0.315</TD>
      <TD>19.55657</TD>
      <TD/>
      <TD>13.915271</TD>
      <TD/>
      <TD/>
      <TD>1.5193501967173124</TD>
      <TD>J215352-231836</TD>
      <TD>170.53908109664917</TD>
      <TD/>
      <TD/>
      <TD>0</TD>
      <TD/>
     </TR>
     <TR>
      <TD>J215354.8-212424</TD>
      <TD>328.478339</TD>
      <TD>-21.406899</TD>
      <TD>11.343</TD>
      <TD>0.394</TD>
      <TD>6.2780366</TD>
      <TD/>
      <TD>13.243433</TD>
      <TD/>
      <TD/>
      <TD>4.176672022870598</TD>
      <TD/>
      <TD/>
      <TD/>
      <TD/>
      <TD/>
      <TD/>
     </TR>
     <TR>
      <TD>J215355.2-234921</TD>
      <TD>328.480261</TD>
      <TD>-23.822554</TD>
      <TD>13.781</TD>
      <TD>0.289</TD>
      <TD>6.039818</TD>
      <TD/>
      <TD>14.147409</TD>
      <TD/>
      <TD/>
      <TD>4.4027963374131565</TD>
      <TD/>
      <TD/>
      <TD/>
      <TD/>
      <TD/>
      <TD/>
     </TR>
     <TR>
      <TD>J215356.7-215349</TD>
      <TD>328.486623</TD>
      <TD>-21.897157</TD>
      <TD>21.894</TD>
      <TD>0.381</TD>
      <TD>18.832191</TD>
      <TD/>
      <TD>13.405265</TD>
      <TD/>
      <TD/>
      <TD>1.2644020559100504</TD>
      <TD>J215357-215341</TD>
      <TD>100.11656582355499</TD>
      <TD/>
      <TD/>
      <TD>0</TD>
      <TD/>
     </TR>
     <TR>
      <TD>J215357.2-194421</TD>
      <TD>328.488708</TD>
      <TD>-19.739167</TD>
      <TD>16.67</TD>
      <TD>0.577</TD>
      <TD>5.564984</TD>
      <TD/>
      <TD>12.851966</TD>
      <TD/>
      <TD/>
      <TD>1.5129418805780626</TD>
      <TD/>
      <TD/>
      <TD/>
      <TD/>
      <TD/>
      <TD/>
     </TR>
     <TR>
      <TD>J215358.8-241605</TD>
      <TD>328.495071</TD>
      <TD>-24.26811</TD>
      <TD>26.39</TD>
      <TD>0.306</TD>
      <TD>6.857122</TD>
      <TD/>
      <TD>14.359885</TD>
      <TD/>
      <TD/>
      <TD>5.258668128076886</TD>
      <TD>J215358-241601</TD>
      <TD>142.33766496181488</TD>
      <TD/>
      <TD/>
      <TD>0.28927264</TD>
      <TD/>
     </TR>
     <TR>
      <TD>J215401.8-224800</TD>
      <TD>328.507741</TD>
      <TD>-22.800215</TD>
      <TD>84.937</TD>
      <TD>0.331</TD>
      <TD>60.760952</TD>
      <TD/>
      <TD>13.744106</TD>
      <TD/>
      <TD/>
      <TD>0.4567189544598707</TD>
      <TD>J215402-224800</TD>
      <TD>221.60229086875916</TD>
      <TD/>
      <TD/>
      <TD>0.2563355</TD>
      <TD/>
     </TR>
     <TR>
      <TD>J215402.6-213818</TD>
      <TD>328.51097</TD>
      <TD>-21.638526</TD>
      <TD>44.457</TD>
      <TD>0.359</TD>
      <TD>30.230806</TD>
      <TD/>
      <TD>13.341845</TD>
      <TD/>
      <TD/>
      <TD>0.8754938183550715</TD>
      <TD>J215403-213812</TD>
      <TD>95.05339711904526</TD>
      <TD>0.507023</TD>
      <TD>0.13049552</TD>
      <TD/>
      <TD/>
     </TR>
     <TR>
      <TD>J215407.7-192505</TD>
      <TD>328.532219</TD>
      <TD>-19.418085</TD>
      <TD>26.608</TD>
      <TD>0.471</TD>
      <TD>8.032308</TD>
      <TD/>
      <TD>12.838241</TD>
      <TD/>
      <TD/>
      <TD>1.2249694563392266</TD>
      <TD/>
      <TD/>
      <TD/>
      <TD/>
      <TD/>
      <TD/>
     </TR>
     <TR>
      <TD>J215411.4-181050</TD>
      <TD>328.547838</TD>
      <TD>-18.18073</TD>
      <TD>53.407</TD>
      <TD>0.422</TD>
      <TD>13.1354</TD>
      <TD/>
      <TD>12.7234125</TD>
      <TD/>
      <TD/>
      <TD>1.1315833449045736</TD>
      <TD>J215411-181044</TD>
      <TD>178.07526886463165</TD>
      <TD>0.4439862</TD>
      <TD>0.07830994</TD>
      <TD/>
      <TD/>
     </TR>
     <TR>
      <TD>J215413.6-225400</TD>
      <TD>328.556763</TD>
      <TD>-22.900175</TD>
      <TD>7.678</TD>
      <TD>0.308</TD>
      <TD>6.066077</TD>
      <TD/>
      <TD>13.823911</TD>
      <TD/>
      <TD/>
      <TD>4.720126525940818</TD>
      <TD/>
      <TD/>
      <TD/>
      <TD/>
      <TD/>
      <TD/>
     </TR>
     <TR>
      <TD>J215413.6-241625</TD>
      <TD>328.55706</TD>
      <TD>-24.273722</TD>
      <TD>90.99</TD>
      <TD>0.296</TD>
      <TD>22.175001</TD>
      <TD/>
      <TD>14.41711</TD>
      <TD/>
      <TD/>
      <TD>1.6360991373441494</TD>
      <TD>J215413-241624</TD>
      <TD>328.8085460662842</TD>
      <TD>0.5357293</TD>
      <TD>0.03782136</TD>
      <TD/>
      <TD/>
     </TR>
     <TR>
      <TD>J215423.6-211051</TD>
      <TD>328.598341</TD>
      <TD>-21.180887</TD>
      <TD>5.79</TD>
      <TD>0.433</TD>
      <TD>5.8977375</TD>
      <TD/>
      <TD>13.286235</TD>
      <TD/>
      <TD/>
      <TD>4.376776365662818</TD>
      <TD/>
      <TD/>
      <TD/>
      <TD/>
      <TD/>
      <TD/>
     </TR>
     <TR>
      <TD>J215423.7-204510</TD>
      <TD>328.599033</TD>
      <TD>-20.752871</TD>
      <TD>21.423</TD>
      <TD>0.514</TD>
      <TD>8.121375</TD>
      <TD/>
      <TD>13.168922</TD>
      <TD/>
      <TD/>
      <TD>3.3631729227928897</TD>
      <TD>J215424-204505</TD>
      <TD>106.18589073419571</TD>
      <TD/>
      <TD/>
      <TD>0</TD>
      <TD/>
     </TR>
     <TR>
      <TD>J215424.9-190418</TD>
      <TD>328.60378</TD>
      <TD>-19.071705</TD>
      <TD>18.3</TD>
      <TD>0.468</TD>
      <TD>5.895732</TD>
      <TD/>
      <TD>12.856076</TD>
      <TD/>
      <TD/>
      <TD>1.8894273926086467</TD>
      <TD/>
      <TD/>
      <TD/>
      <TD/>
      <TD/>
      <TD/>
     </TR>
     <TR>
      <TD>J215426.8-221153</TD>
      <TD>328.6118</TD>
      <TD>-22.198255</TD>
      <TD>14.556</TD>
      <TD>0.355</TD>
      <TD>10.247312</TD>
      <TD/>
      <TD>13.612949</TD>
      <TD/>
      <TD/>
      <TD>2.072620890987905</TD>
      <TD/>
      <TD/>
      <TD/>
      <TD/>
      <TD/>
      <TD/>
     </TR>
     <TR>
      <TD>J215429.0-220249</TD>
      <TD>328.620978</TD>
      <TD>-22.0472</TD>
      <TD>8.935</TD>
      <TD>0.372</TD>
      <TD>8.718508</TD>
      <TD/>
      <TD>13.5727</TD>
      <TD/>
      <TD/>
      <TD>3.4760720188707497</TD>
      <TD/>
      <TD/>
      <TD/>
      <TD/>
      <TD/>
      <TD/>
     </TR>
     <TR>
      <TD>J215431.8-225334</TD>
      <TD>328.632653</TD>
      <TD>-22.893043</TD>
      <TD>38.251</TD>
      <TD>0.321</TD>
      <TD>26.133879</TD>
      <TD/>
      <TD>13.88938</TD>
      <TD/>
      <TD/>
      <TD>1.080689907113185</TD>
      <TD>J215432-225335</TD>
      <TD>129.46869432926178</TD>
      <TD/>
      <TD/>
      <TD>0.32409263</TD>
      <TD/>
     </TR>
     <TR>
      <TD>J215438.6-190220</TD>
      <TD>328.660876</TD>
      <TD>-19.038911</TD>
      <TD>85.907</TD>
      <TD>0.444</TD>
      <TD>27.390802</TD>
      <TD>12.060807</TD>
      <TD>12.907085</TD>
      <TD>0.77387345</TD>
      <TD>0.22768015</TD>
      <TD/>
      <TD>J215438-190215</TD>
      <TD>263.31815123558044</TD>
      <TD>0.81463176</TD>
      <TD>0.052015208</TD>
      <TD/>
      <TD>-0.6885167769054016</TD>
     </TR>
     <TR>
      <TD>J215445.3-213357</TD>
      <TD>328.689165</TD>
      <TD>-21.565843</TD>
      <TD>152.421</TD>
      <TD>0.429</TD>
      <TD>105.20925</TD>
      <TD/>
      <TD>13.477669</TD>
      <TD/>
      <TD/>
      <TD>0.22996988630016743</TD>
      <TD>J215447-213423</TD>
      <TD>932.883083820343</TD>
      <TD>0.25798017</TD>
      <TD>0.017235547</TD>
      <TD/>
      <TD/>
     </TR>
     <TR>
      <TD>J215446.9-172225</TD>
      <TD>328.695738</TD>
      <TD>-17.373843</TD>
      <TD>56.271</TD>
      <TD>0.478</TD>
      <TD>7.2549386</TD>
      <TD/>
      <TD>12.837896</TD>
      <TD/>
      <TD/>
      <TD>2.6227632277542168</TD>
      <TD>J215447-172222</TD>
      <TD>366.9709265232086</TD>
      <TD/>
      <TD/>
      <TD>0</TD>
      <TD/>
     </TR>
     <TR>
      <TD>J215447.3-234312</TD>
      <TD>328.697275</TD>
      <TD>-23.72002</TD>
      <TD>19.764</TD>
      <TD>0.293</TD>
      <TD>6.161577</TD>
      <TD/>
      <TD>14.28234</TD>
      <TD/>
      <TD/>
      <TD>4.748900482814056</TD>
      <TD/>
      <TD/>
      <TD/>
      <TD/>
      <TD/>
      <TD/>
     </TR>
     <TR>
      <TD>J215448.1-222513</TD>
      <TD>328.700715</TD>
      <TD>-22.420337</TD>
      <TD>19.561</TD>
      <TD>0.37</TD>
      <TD>12.350065</TD>
      <TD/>
      <TD>13.76727</TD>
      <TD/>
      <TD/>
      <TD>1.8385322379866056</TD>
      <TD/>
      <TD/>
      <TD/>
      <TD/>
      <TD/>
      <TD/>
     </TR>
     <TR>
      <TD>J215449.1-242428</TD>
      <TD>328.704732</TD>
      <TD>-24.408046</TD>
      <TD>42.398</TD>
      <TD>0.27</TD>
      <TD>6.171417</TD>
      <TD/>
      <TD>14.595348</TD>
      <TD/>
      <TD/>
      <TD>5.838788434844069</TD>
      <TD>J215449-242427</TD>
      <TD>138.07612657546997</TD>
      <TD/>
      <TD/>
      <TD>0</TD>
      <TD/>
     </TR>
     <TR>
      <TD>J215449.8-213551</TD>
      <TD>328.707682</TD>
      <TD>-21.597631</TD>
      <TD>162.644</TD>
      <TD>0.431</TD>
      <TD>106.262375</TD>
      <TD>9.541387</TD>
      <TD>13.502721</TD>
      <TD>0.3166235</TD>
      <TD>0.20965953</TD>
      <TD/>
      <TD/>
      <TD/>
      <TD/>
      <TD/>
      <TD/>
      <TD/>
     </TR>
     <TR>
      <TD>J215452.3-205957</TD>
      <TD>328.71813</TD>
      <TD>-20.999274</TD>
      <TD>12.172</TD>
      <TD>0.5</TD>
      <TD>8.569537</TD>
      <TD/>
      <TD>13.343906</TD>
      <TD/>
      <TD/>
      <TD>2.9716513740768544</TD>
      <TD/>
      <TD/>
      <TD/>
      <TD/>
      <TD/>
      <TD/>
     </TR>
     <TR>
      <TD>J215452.3-240029</TD>
      <TD>328.718304</TD>
      <TD>-24.008243</TD>
      <TD>72.667</TD>
      <TD>0.261</TD>
      <TD>20.58907</TD>
      <TD/>
      <TD>14.4249525</TD>
      <TD/>
      <TD/>
      <TD>1.6607702064722372</TD>
      <TD>J215452-240029</TD>
      <TD>205.76876401901245</TD>
      <TD>0.8577</TD>
      <TD>0.07918874</TD>
      <TD/>
      <TD/>
     </TR>
     <TR>
      <TD>J215459.4-234942</TD>
      <TD>328.747612</TD>
      <TD>-23.828558</TD>
      <TD>18.615</TD>
      <TD>0.269</TD>
      <TD>7.2033315</TD>
      <TD/>
      <TD>14.369499</TD>
      <TD/>
      <TD/>
      <TD>4.525309644904675</TD>
      <TD/>
      <TD/>
      <TD/>
      <TD/>
      <TD/>
      <TD/>
     </TR>
     <TR>
      <TD>J215503.3-202612</TD>
      <TD>328.764132</TD>
      <TD>-20.436822</TD>
      <TD>70.653</TD>
      <TD>0.503</TD>
      <TD>25.641314</TD>
      <TD>19.753195</TD>
      <TD>13.245663</TD>
      <TD>1.1855994</TD>
      <TD>0.20978355</TD>
      <TD/>
      <TD>J215503-202603</TD>
      <TD>150.62296390533447</TD>
      <TD>0.7969386</TD>
      <TD>0.10218764</TD>
      <TD/>
      <TD>-0.21146012860684796</TD>
     </TR>
     <TR>
      <TD>J215513.7-213702</TD>
      <TD>328.807304</TD>
      <TD>-21.617432</TD>
      <TD>152.844</TD>
      <TD>0.421</TD>
      <TD>90.75953</TD>
      <TD>45.1068</TD>
      <TD>13.596877</TD>
      <TD>1.0282929</TD>
      <TD>0.08835979</TD>
      <TD/>
      <TD>J215514-213701</TD>
      <TD>193.43078136444092</TD>
      <TD>0.51672703</TD>
      <TD>0.07085603</TD>
      <TD/>
      <TD>0.26604277740198784</TD>
     </TR>
     <TR>
      <TD>J215514.1-202630</TD>
      <TD>328.809087</TD>
      <TD>-20.441707</TD>
      <TD>18.572</TD>
      <TD>0.524</TD>
      <TD>8.006212</TD>
      <TD/>
      <TD>13.28915</TD>
      <TD/>
      <TD/>
      <TD>1.7123997563816595</TD>
      <TD>J215514-202623</TD>
      <TD>101.13909840583801</TD>
      <TD/>
      <TD/>
      <TD>0.29637778</TD>
      <TD/>
     </TR>
     <TR>
      <TD>J215516.1-231531</TD>
      <TD>328.817438</TD>
      <TD>-23.258862</TD>
      <TD>80.165</TD>
      <TD>0.276</TD>
      <TD>34.564697</TD>
      <TD/>
      <TD>14.186199</TD>
      <TD/>
      <TD/>
      <TD>0.8640636056742567</TD>
      <TD>J215516-231533</TD>
      <TD>232.1072816848755</TD>
      <TD/>
      <TD/>
      <TD>0.21961139</TD>
      <TD/>
     </TR>
     <TR>
      <TD>J215516.9-220202</TD>
      <TD>328.820517</TD>
      <TD>-22.034126</TD>
      <TD>19.507</TD>
      <TD>0.382</TD>
      <TD>18.06275</TD>
      <TD/>
      <TD>13.744012</TD>
      <TD/>
      <TD/>
      <TD>1.5293370910389952</TD>
      <TD>J215517-220201</TD>
      <TD>163.84339332580566</TD>
      <TD/>
      <TD/>
      <TD>0</TD>
      <TD/>
     </TR>
     <TR>
      <TD>J215517.3-233805</TD>
      <TD>328.822459</TD>
      <TD>-23.634893</TD>
      <TD>158.071</TD>
      <TD>0.305</TD>
      <TD>50.6368</TD>
      <TD/>
      <TD>14.349408</TD>
      <TD/>
      <TD/>
      <TD>0.5840421564447106</TD>
      <TD>J215517-233806</TD>
      <TD>569.4887042045593</TD>
      <TD>0.17298546</TD>
      <TD>0.020543085</TD>
      <TD/>
      <TD/>
     </TR>
     <TR>
      <TD>J215520.7-210439</TD>
      <TD>328.836362</TD>
      <TD>-21.077599</TD>
      <TD>91.83</TD>
      <TD>0.389</TD>
      <TD>58.90854</TD>
      <TD/>
      <TD>13.468231</TD>
      <TD/>
      <TD/>
      <TD>0.42867720454825275</TD>
      <TD>J215521-210435</TD>
      <TD>316.6743218898773</TD>
      <TD>0.3793619</TD>
      <TD>0.032772236</TD>
      <TD/>
      <TD/>
     </TR>
     <TR>
      <TD>J215524.6-204601</TD>
      <TD>328.85287</TD>
      <TD>-20.767001</TD>
      <TD>11.413</TD>
      <TD>0.428</TD>
      <TD>8.235089</TD>
      <TD/>
      <TD>13.401749</TD>
      <TD/>
      <TD/>
      <TD>2.7844814959634285</TD>
      <TD/>
      <TD/>
      <TD/>
      <TD/>
      <TD/>
      <TD/>
     </TR>
     <TR>
      <TD>J215527.6-182116</TD>
      <TD>328.865299</TD>
      <TD>-18.35458</TD>
      <TD>27.769</TD>
      <TD>0.45</TD>
      <TD>5.3670206</TD>
      <TD/>
      <TD>13.035179</TD>
      <TD/>
      <TD/>
      <TD>3.039375482057071</TD>
      <TD>J215528-182110</TD>
      <TD>123.25847893953323</TD>
      <TD/>
      <TD/>
      <TD>0</TD>
      <TD/>
     </TR>
     <TR>
      <TD>J215529.4-214857</TD>
      <TD>328.872796</TD>
      <TD>-21.816107</TD>
      <TD>16.786</TD>
      <TD>0.395</TD>
      <TD>12.394495</TD>
      <TD/>
      <TD>13.714676</TD>
      <TD/>
      <TD/>
      <TD>2.278719267441729</TD>
      <TD/>
      <TD/>
      <TD/>
      <TD/>
      <TD/>
      <TD/>
     </TR>
     <TR>
      <TD>J215530.6-203543</TD>
      <TD>328.877542</TD>
      <TD>-20.595507</TD>
      <TD>14.647</TD>
      <TD>0.486</TD>
      <TD>6.522547</TD>
      <TD/>
      <TD>13.385058</TD>
      <TD/>
      <TD/>
      <TD>2.2603422829566817</TD>
      <TD/>
      <TD/>
      <TD/>
      <TD/>
      <TD/>
      <TD/>
     </TR>
     <TR>
      <TD>J215530.8-201911</TD>
      <TD>328.878349</TD>
      <TD>-20.319846</TD>
      <TD>46.347</TD>
      <TD>0.441</TD>
      <TD>16.750395</TD>
      <TD/>
      <TD>13.32201</TD>
      <TD/>
      <TD/>
      <TD>0.716281687751839</TD>
      <TD>J215531-201904</TD>
      <TD>114.31948840618134</TD>
      <TD/>
      <TD/>
      <TD>0.17998496</TD>
      <TD/>
     </TR>
     <TR>
      <TD>J215531.5-225238</TD>
      <TD>328.881558</TD>
      <TD>-22.877279</TD>
      <TD>49.794</TD>
      <TD>0.282</TD>
      <TD>33.0427</TD>
      <TD/>
      <TD>14.089445</TD>
      <TD/>
      <TD/>
      <TD>0.9026395616136322</TD>
      <TD>J215531-225237</TD>
      <TD>216.6704386472702</TD>
      <TD/>
      <TD/>
      <TD>0.19618447</TD>
      <TD/>
     </TR>
     <TR>
      <TD>J215533.6-205430</TD>
      <TD>328.890372</TD>
      <TD>-20.908352</TD>
      <TD>20.089</TD>
      <TD>0.456</TD>
      <TD>12.251817</TD>
      <TD/>
      <TD>13.472972</TD>
      <TD/>
      <TD/>
      <TD>2.1092039742060242</TD>
      <TD/>
      <TD/>
      <TD/>
      <TD/>
      <TD/>
      <TD/>
     </TR>
     <TR>
      <TD>J215535.4-213809</TD>
      <TD>328.897806</TD>
      <TD>-21.635994</TD>
      <TD>15.601</TD>
      <TD>0.413</TD>
      <TD>13.992053</TD>
      <TD/>
      <TD>13.685157</TD>
      <TD/>
      <TD/>
      <TD>1.604478737989887</TD>
      <TD/>
      <TD/>
      <TD/>
      <TD/>
      <TD/>
      <TD/>
     </TR>
     <TR>
      <TD>J215539.2-214852</TD>
      <TD>328.913406</TD>
      <TD>-21.814447</TD>
      <TD>7.973</TD>
      <TD>0.383</TD>
      <TD>6.3829217</TD>
      <TD/>
      <TD>13.75245</TD>
      <TD/>
      <TD/>
      <TD>3.7499010953270724</TD>
      <TD/>
      <TD/>
      <TD/>
      <TD/>
      <TD/>
      <TD/>
     </TR>
     <TR>
      <TD>J215541.9-231829</TD>
      <TD>328.924896</TD>
      <TD>-23.308128</TD>
      <TD>21.528</TD>
      <TD>0.287</TD>
      <TD>7.9382405</TD>
      <TD/>
      <TD>14.296719</TD>
      <TD/>
      <TD/>
      <TD>3.495618884177265</TD>
      <TD/>
      <TD/>
      <TD/>
      <TD/>
      <TD/>
      <TD/>
     </TR>
     <TR>
      <TD>J215543.0-230859</TD>
      <TD>328.929287</TD>
      <TD>-23.149993</TD>
      <TD>10.216</TD>
      <TD>0.296</TD>
      <TD>6.057997</TD>
      <TD/>
      <TD>14.239941</TD>
      <TD/>
      <TD/>
      <TD>4.899913901246278</TD>
      <TD/>
      <TD/>
      <TD/>
      <TD/>
      <TD/>
      <TD/>
     </TR>
     <TR>
      <TD>J215547.4-222345</TD>
      <TD>328.947577</TD>
      <TD>-22.396102</TD>
      <TD>44.853</TD>
      <TD>0.338</TD>
      <TD>29.313765</TD>
      <TD/>
      <TD>13.975785</TD>
      <TD/>
      <TD/>
      <TD>0.9370446306542742</TD>
      <TD>J215548-222348</TD>
      <TD>120.30372768640518</TD>
      <TD/>
      <TD/>
      <TD>0.38820106</TD>
      <TD/>
     </TR>
     <TR>
      <TD>J215549.9-190537</TD>
      <TD>328.957956</TD>
      <TD>-19.093657</TD>
      <TD>58.993</TD>
      <TD>0.426</TD>
      <TD>16.27965</TD>
      <TD/>
      <TD>13.192012</TD>
      <TD/>
      <TD/>
      <TD>0.757268282311683</TD>
      <TD>J215550-190535</TD>
      <TD>196.52745127677917</TD>
      <TD>0.37726745</TD>
      <TD>0.060776576</TD>
      <TD/>
      <TD/>
     </TR>
     <TR>
      <TD>J215549.9-205957</TD>
      <TD>328.95801</TD>
      <TD>-20.99924</TD>
      <TD>5.803</TD>
      <TD>0.466</TD>
      <TD>6.006172</TD>
      <TD/>
      <TD>13.555589</TD>
      <TD/>
      <TD/>
      <TD>4.333958991610884</TD>
      <TD/>
      <TD/>
      <TD/>
      <TD/>
      <TD/>
      <TD/>
     </TR>
     <TR>
      <TD>J215550.8-210931</TD>
      <TD>328.962048</TD>
      <TD>-21.158633</TD>
      <TD>111.808</TD>
      <TD>0.403</TD>
      <TD>78.5609</TD>
      <TD/>
      <TD>13.605792</TD>
      <TD/>
      <TD/>
      <TD>0.33507790077008553</TD>
      <TD>J215551-210928</TD>
      <TD>426.8915057182312</TD>
      <TD>0.1606958</TD>
      <TD>0.034124862</TD>
      <TD/>
      <TD/>
     </TR>
     <TR>
      <TD>J215552.3-215905</TD>
      <TD>328.96831</TD>
      <TD>-21.984889</TD>
      <TD>6.568</TD>
      <TD>0.414</TD>
      <TD>6.6120405</TD>
      <TD/>
      <TD>13.854302</TD>
      <TD/>
      <TD/>
      <TD>4.458393486058968</TD>
      <TD/>
      <TD/>
      <TD/>
      <TD/>
      <TD/>
      <TD/>
     </TR>
     <TR>
      <TD>J215554.3-221049</TD>
      <TD>328.976579</TD>
      <TD>-22.180481</TD>
      <TD>37.864</TD>
      <TD>0.362</TD>
      <TD>29.1022</TD>
      <TD/>
      <TD>13.928164</TD>
      <TD/>
      <TD/>
      <TD>1.1160715482344874</TD>
      <TD>J215554-221049</TD>
      <TD>151.16091072559357</TD>
      <TD/>
      <TD/>
      <TD>0.30992237</TD>
      <TD/>
     </TR>
     <TR>
      <TD>J215554.8-225850</TD>
      <TD>328.97865</TD>
      <TD>-22.980727</TD>
      <TD>5.92</TD>
      <TD>0.324</TD>
      <TD>5.6004925</TD>
      <TD/>
      <TD>14.216518</TD>
      <TD/>
      <TD/>
      <TD>5.485779059253871</TD>
      <TD/>
      <TD/>
      <TD/>
      <TD/>
      <TD/>
      <TD/>
     </TR>
     <TR>
      <TD>J215555.5-222529</TD>
      <TD>328.981613</TD>
      <TD>-22.424935</TD>
      <TD>10.241</TD>
      <TD>0.322</TD>
      <TD>6.5370975</TD>
      <TD/>
      <TD>14.014149</TD>
      <TD/>
      <TD/>
      <TD>4.42518997169801</TD>
      <TD/>
      <TD/>
      <TD/>
      <TD/>
      <TD/>
      <TD/>
     </TR>
     <TR>
      <TD>J215557.2-205221</TD>
      <TD>328.988498</TD>
      <TD>-20.87254</TD>
      <TD>37.496</TD>
      <TD>0.435</TD>
      <TD>22.323864</TD>
      <TD/>
      <TD>13.551004</TD>
      <TD/>
      <TD/>
      <TD>1.2270088109773833</TD>
      <TD>J215557-205219</TD>
      <TD>233.39100182056427</TD>
      <TD/>
      <TD/>
      <TD>0.08409462</TD>
      <TD/>
     </TR>
     <TR>
      <TD>J215557.9-200800</TD>
      <TD>328.991302</TD>
      <TD>-20.133453</TD>
      <TD>17.346</TD>
      <TD>0.457</TD>
      <TD>7.408192</TD>
      <TD/>
      <TD>13.390607</TD>
      <TD/>
      <TD/>
      <TD>1.5133923822653335</TD>
      <TD>J215558-200757</TD>
      <TD>105.64519464969635</TD>
      <TD/>
      <TD/>
      <TD>0.2355354</TD>
      <TD/>
     </TR>
     <TR>
      <TD>J215601.7-223907</TD>
      <TD>329.007413</TD>
      <TD>-22.652022</TD>
      <TD>92.903</TD>
      <TD>0.307</TD>
      <TD>57.452015</TD>
      <TD>16.986065</TD>
      <TD>14.116283</TD>
      <TD>1.1219699</TD>
      <TD>0.17411432</TD>
      <TD/>
      <TD>J215602-223908</TD>
      <TD>267.29828119277954</TD>
      <TD>0.75496626</TD>
      <TD>0.052845474</TD>
      <TD/>
      <TD>-0.38829820697536066</TD>
     </TR>
     <TR>
      <TD>J215602.0-212459</TD>
      <TD>329.008708</TD>
      <TD>-21.41661</TD>
      <TD>6.033</TD>
      <TD>0.445</TD>
      <TD>6.2481813</TD>
      <TD/>
      <TD>13.710806</TD>
      <TD/>
      <TD/>
      <TD>5.2367027894477465</TD>
      <TD/>
      <TD/>
      <TD/>
      <TD/>
      <TD/>
      <TD/>
     </TR>
     <TR>
      <TD>J215602.8-175725</TD>
      <TD>329.012056</TD>
      <TD>-17.956986</TD>
      <TD>33.391</TD>
      <TD>0.672</TD>
      <TD>7.4483113</TD>
      <TD/>
      <TD>13.154145</TD>
      <TD/>
      <TD/>
      <TD>2.073245568090067</TD>
      <TD>J215603-175719</TD>
      <TD>138.78567516803741</TD>
      <TD/>
      <TD/>
      <TD>0.55384254</TD>
      <TD/>
     </TR>
     <TR>
      <TD>J215604.0-221235</TD>
      <TD>329.016982</TD>
      <TD>-22.209787</TD>
      <TD>13.481</TD>
      <TD>0.391</TD>
      <TD>10.179973</TD>
      <TD/>
      <TD>13.96856</TD>
      <TD/>
      <TD/>
      <TD>2.845718109021882</TD>
      <TD/>
      <TD/>
      <TD/>
      <TD/>
      <TD/>
      <TD/>
     </TR>
     <TR>
      <TD>J215605.5-244135</TD>
      <TD>329.023325</TD>
      <TD>-24.693074</TD>
      <TD>86.457</TD>
      <TD>0.278</TD>
      <TD>5.5594616</TD>
      <TD/>
      <TD>14.989691</TD>
      <TD/>
      <TD/>
      <TD>7.613326651363411</TD>
      <TD>J215605-244137</TD>
      <TD>152.29815244674683</TD>
      <TD>0.92684954</TD>
      <TD>0.10276472</TD>
      <TD/>
      <TD/>
     </TR>
     <TR>
      <TD>J215607.3-183741</TD>
      <TD>329.030705</TD>
      <TD>-18.62812</TD>
      <TD>278.295</TD>
      <TD>0.589</TD>
      <TD>60.738354</TD>
      <TD>9.778855</TD>
      <TD>13.211634</TD>
      <TD>0.3383949</TD>
      <TD>0.20834853</TD>
      <TD/>
      <TD>J215607-183738</TD>
      <TD>877.9526352882385</TD>
      <TD>0.31257102</TD>
      <TD>0.019414464</TD>
      <TD/>
      <TD>-0.6286261435457112</TD>
     </TR>
     <TR>
      <TD>J215609.5-225219</TD>
      <TD>329.039738</TD>
      <TD>-22.8721</TD>
      <TD>14.272</TD>
      <TD>0.32</TD>
      <TD>8.898845</TD>
      <TD/>
      <TD>14.225829</TD>
      <TD/>
      <TD/>
      <TD>3.5596873184777835</TD>
      <TD/>
      <TD/>
      <TD/>
      <TD/>
      <TD/>
      <TD/>
     </TR>
     <TR>
      <TD>J215612.6-220445</TD>
      <TD>329.052587</TD>
      <TD>-22.079302</TD>
      <TD>4.436</TD>
      <TD>0.337</TD>
      <TD>8.049166</TD>
      <TD/>
      <TD>13.960307</TD>
      <TD/>
      <TD/>
      <TD>4.03793087893695</TD>
      <TD/>
      <TD/>
      <TD/>
      <TD/>
      <TD/>
      <TD/>
     </TR>
     <TR>
      <TD>J215613.3-211756</TD>
      <TD>329.055543</TD>
      <TD>-21.299067</TD>
      <TD>35.143</TD>
      <TD>0.408</TD>
      <TD>24.760365</TD>
      <TD/>
      <TD>13.727709</TD>
      <TD/>
      <TD/>
      <TD>1.032578182952106</TD>
      <TD>J215613-211752</TD>
      <TD>164.49815034866333</TD>
      <TD/>
      <TD/>
      <TD>0.27571672</TD>
      <TD/>
     </TR>
     <TR>
      <TD>J215618.1-221508</TD>
      <TD>329.075815</TD>
      <TD>-22.252315</TD>
      <TD>7.747</TD>
      <TD>0.365</TD>
      <TD>5.8580055</TD>
      <TD/>
      <TD>14.035175</TD>
      <TD/>
      <TD/>
      <TD>5.109902745624238</TD>
      <TD/>
      <TD/>
      <TD/>
      <TD/>
      <TD/>
      <TD/>
     </TR>
     <TR>
      <TD>J215622.6-183255</TD>
      <TD>329.094278</TD>
      <TD>-18.548769</TD>
      <TD>47.928</TD>
      <TD>0.64</TD>
      <TD>12.938567</TD>
      <TD/>
      <TD>13.263532</TD>
      <TD/>
      <TD/>
      <TD>1.0791082762872797</TD>
      <TD>J215622-183252</TD>
      <TD>207.45888352394104</TD>
      <TD/>
      <TD/>
      <TD>0</TD>
      <TD/>
     </TR>
     <TR>
      <TD>J215622.7-233139</TD>
      <TD>329.094899</TD>
      <TD>-23.527566</TD>
      <TD>27.505</TD>
      <TD>0.263</TD>
      <TD>9.155271</TD>
      <TD/>
      <TD>14.5279255</TD>
      <TD/>
      <TD/>
      <TD>4.1429162008652245</TD>
      <TD/>
      <TD/>
      <TD/>
      <TD/>
      <TD/>
      <TD/>
     </TR>
     <TR>
      <TD>J215624.6-220010</TD>
      <TD>329.102713</TD>
      <TD>-22.00295</TD>
      <TD>4.021</TD>
      <TD>0.364</TD>
      <TD>6.2972736</TD>
      <TD/>
      <TD>13.974342</TD>
      <TD/>
      <TD/>
      <TD>4.949205918359943</TD>
      <TD/>
      <TD/>
      <TD/>
      <TD/>
      <TD/>
      <TD/>
     </TR>
     <TR>
      <TD>J215627.4-210215</TD>
      <TD>329.114495</TD>
      <TD>-21.037756</TD>
      <TD>10.719</TD>
      <TD>0.38</TD>
      <TD>9.232853</TD>
      <TD/>
      <TD>13.707478</TD>
      <TD/>
      <TD/>
      <TD>3.032856895014663</TD>
      <TD/>
      <TD/>
      <TD/>
      <TD/>
      <TD/>
      <TD/>
     </TR>
     <TR>
      <TD>J215628.7-230946</TD>
      <TD>329.119928</TD>
      <TD>-23.16291</TD>
      <TD>23.57</TD>
      <TD>0.299</TD>
      <TD>11.498682</TD>
      <TD/>
      <TD>14.407319</TD>
      <TD/>
      <TD/>
      <TD>2.986740597629806</TD>
      <TD>J215629-230950</TD>
      <TD>110.84574460983276</TD>
      <TD/>
      <TD/>
      <TD>0.23317827</TD>
      <TD/>
     </TR>
     <TR>
      <TD>J215631.7-214946</TD>
      <TD>329.132119</TD>
      <TD>-21.829665</TD>
      <TD>12.528</TD>
      <TD>0.406</TD>
      <TD>8.756096</TD>
      <TD/>
      <TD>13.945788</TD>
      <TD/>
      <TD/>
      <TD>2.972975487439283</TD>
      <TD/>
      <TD/>
      <TD/>
      <TD/>
      <TD/>
      <TD/>
     </TR>
     <TR>
      <TD>J215631.9-183646</TD>
      <TD>329.132952</TD>
      <TD>-18.612951</TD>
      <TD>41.267</TD>
      <TD>0.668</TD>
      <TD>9.674364</TD>
      <TD/>
      <TD>13.305615</TD>
      <TD/>
      <TD/>
      <TD>1.4903186858024817</TD>
      <TD>J215631-183641</TD>
      <TD>139.93321359157562</TD>
      <TD/>
      <TD/>
      <TD>0</TD>
      <TD/>
     </TR>
     <TR>
      <TD>J215632.3-232133</TD>
      <TD>329.134958</TD>
      <TD>-23.359383</TD>
      <TD>12.03</TD>
      <TD>0.312</TD>
      <TD>5.533247</TD>
      <TD/>
      <TD>14.496728</TD>
      <TD/>
      <TD/>
      <TD>6.418839153996167</TD>
      <TD/>
      <TD/>
      <TD/>
      <TD/>
      <TD/>
      <TD/>
     </TR>
     <TR>
      <TD>J215637.0-220615</TD>
      <TD>329.15451</TD>
      <TD>-22.104419</TD>
      <TD>4.631</TD>
      <TD>0.361</TD>
      <TD>6.172431</TD>
      <TD/>
      <TD>14.056151</TD>
      <TD/>
      <TD/>
      <TD>5.306540154033225</TD>
      <TD/>
      <TD/>
      <TD/>
      <TD/>
      <TD/>
      <TD/>
     </TR>
     <TR>
      <TD>J215638.3-204326</TD>
      <TD>329.159614</TD>
      <TD>-20.72409</TD>
      <TD>14.325</TD>
      <TD>0.447</TD>
      <TD>8.462588</TD>
      <TD/>
      <TD>13.674144</TD>
      <TD/>
      <TD/>
      <TD>3.3722705834465074</TD>
      <TD/>
      <TD/>
      <TD/>
      <TD/>
      <TD/>
      <TD/>
     </TR>
     <TR>
      <TD>J215641.8-215429</TD>
      <TD>329.174279</TD>
      <TD>-21.9081</TD>
      <TD>7.727</TD>
      <TD>0.4</TD>
      <TD>6.7583723</TD>
      <TD/>
      <TD>14.010054</TD>
      <TD/>
      <TD/>
      <TD>4.215476179001057</TD>
      <TD/>
      <TD/>
      <TD/>
      <TD/>
      <TD/>
      <TD/>
     </TR>
     <TR>
      <TD>J215642.5-220722</TD>
      <TD>329.177331</TD>
      <TD>-22.123033</TD>
      <TD>21.986</TD>
      <TD>0.378</TD>
      <TD>16.818808</TD>
      <TD/>
      <TD>14.079719</TD>
      <TD/>
      <TD/>
      <TD>1.96387015809626</TD>
      <TD>J215642-220720</TD>
      <TD>89.49177712202072</TD>
      <TD/>
      <TD/>
      <TD>0.35887638</TD>
      <TD/>
     </TR>
     <TR>
      <TD>J215649.1-200521</TD>
      <TD>329.204772</TD>
      <TD>-20.089389</TD>
      <TD>22.377</TD>
      <TD>0.468</TD>
      <TD>9.87513</TD>
      <TD/>
      <TD>13.579405</TD>
      <TD/>
      <TD/>
      <TD>2.3534719822501393</TD>
      <TD/>
      <TD/>
      <TD/>
      <TD/>
      <TD/>
      <TD/>
     </TR>
     <TR>
      <TD>J215652.6-194845</TD>
      <TD>329.219438</TD>
      <TD>-19.812648</TD>
      <TD>14.398</TD>
      <TD>0.494</TD>
      <TD>5.9986453</TD>
      <TD/>
      <TD>13.544229</TD>
      <TD/>
      <TD/>
      <TD>3.6286897576234907</TD>
      <TD/>
      <TD/>
      <TD/>
      <TD/>
      <TD/>
      <TD/>
     </TR>
     <TR>
      <TD>J215653.9-215005</TD>
      <TD>329.22467</TD>
      <TD>-21.834781</TD>
      <TD>20.942</TD>
      <TD>0.4</TD>
      <TD>13.615579</TD>
      <TD/>
      <TD>14.029082</TD>
      <TD/>
      <TD/>
      <TD>1.8695599375267333</TD>
      <TD/>
      <TD/>
      <TD/>
      <TD/>
      <TD/>
      <TD/>
     </TR>
     <TR>
      <TD>J215655.8-215407</TD>
      <TD>329.232845</TD>
      <TD>-21.901981</TD>
      <TD>7.159</TD>
      <TD>0.386</TD>
      <TD>5.559022</TD>
      <TD/>
      <TD>14.061579</TD>
      <TD/>
      <TD/>
      <TD>4.967380314115225</TD>
      <TD/>
      <TD/>
      <TD/>
      <TD/>
      <TD/>
      <TD/>
     </TR>
     <TR>
      <TD>J215656.8-242412</TD>
      <TD>329.237025</TD>
      <TD>-24.403581</TD>
      <TD>60.368</TD>
      <TD>0.257</TD>
      <TD>7.366555</TD>
      <TD/>
      <TD>15.029615</TD>
      <TD/>
      <TD/>
      <TD>5.53645443363271</TD>
      <TD>J215657-242415</TD>
      <TD>209.32456851005554</TD>
      <TD>0.8217413</TD>
      <TD>0.076507606</TD>
      <TD/>
      <TD/>
     </TR>
     <TR>
      <TD>J215657.9-221019</TD>
      <TD>329.241662</TD>
      <TD>-22.172088</TD>
      <TD>6.127</TD>
      <TD>0.357</TD>
      <TD>5.9734087</TD>
      <TD/>
      <TD>14.151587</TD>
      <TD/>
      <TD/>
      <TD>5.557964177604911</TD>
      <TD/>
      <TD/>
      <TD/>
      <TD/>
      <TD/>
      <TD/>
     </TR>
     <TR>
      <TD>J215658.0-211352</TD>
      <TD>329.241809</TD>
      <TD>-21.231125</TD>
      <TD>11.423</TD>
      <TD>0.449</TD>
      <TD>6.810992</TD>
      <TD/>
      <TD>13.876946</TD>
      <TD/>
      <TD/>
      <TD>3.665415907364091</TD>
      <TD/>
      <TD/>
      <TD/>
      <TD/>
      <TD/>
      <TD/>
     </TR>
     <TR>
      <TD>J215703.5-232146</TD>
      <TD>329.264894</TD>
      <TD>-23.362967</TD>
      <TD>31.237</TD>
      <TD>0.298</TD>
      <TD>12.081892</TD>
      <TD/>
      <TD>14.60868</TD>
      <TD/>
      <TD/>
      <TD>3.199239093017222</TD>
      <TD>J215704-232143</TD>
      <TD>141.21291041374207</TD>
      <TD/>
      <TD/>
      <TD>0.10455916</TD>
      <TD/>
     </TR>
     <TR>
      <TD>J215703.6-215927</TD>
      <TD>329.265271</TD>
      <TD>-21.990946</TD>
      <TD>36.217</TD>
      <TD>0.349</TD>
      <TD>19.752836</TD>
      <TD/>
      <TD>14.116292</TD>
      <TD/>
      <TD/>
      <TD>1.4645229233064894</TD>
      <TD/>
      <TD/>
      <TD/>
      <TD/>
      <TD/>
      <TD/>
     </TR>
     <TR>
      <TD>J215704.3-223806</TD>
      <TD>329.26816</TD>
      <TD>-22.635277</TD>
      <TD>43.816</TD>
      <TD>0.298</TD>
      <TD>23.881218</TD>
      <TD/>
      <TD>14.332048</TD>
      <TD/>
      <TD/>
      <TD>1.3599747642700735</TD>
      <TD>J215704-223806</TD>
      <TD>78.10534536838531</TD>
      <TD/>
      <TD/>
      <TD>0</TD>
      <TD/>
     </TR>
     <TR>
      <TD>J215707.3-202438</TD>
      <TD>329.280479</TD>
      <TD>-20.410656</TD>
      <TD>144.536</TD>
      <TD>0.492</TD>
      <TD>63.76562</TD>
      <TD/>
      <TD>13.710539</TD>
      <TD/>
      <TD/>
      <TD>0.3415023572532749</TD>
      <TD>J215708-202432</TD>
      <TD>441.05222821235657</TD>
      <TD/>
      <TD/>
      <TD>0.12117148</TD>
      <TD/>
     </TR>
     <TR>
      <TD>J215710.2-194011</TD>
      <TD>329.292759</TD>
      <TD>-19.669998</TD>
      <TD>82.273</TD>
      <TD>0.514</TD>
      <TD>26.457651</TD>
      <TD/>
      <TD>13.586526</TD>
      <TD/>
      <TD/>
      <TD>0.5185299985486698</TD>
      <TD>J215710-194007</TD>
      <TD>414.71734642982483</TD>
      <TD>0.2222188</TD>
      <TD>0.030976538</TD>
      <TD/>
      <TD/>
     </TR>
     <TR>
      <TD>J215718.3-223156</TD>
      <TD>329.326565</TD>
      <TD>-22.53229</TD>
      <TD>11.477</TD>
      <TD>0.325</TD>
      <TD>6.7879257</TD>
      <TD/>
      <TD>14.350343</TD>
      <TD/>
      <TD/>
      <TD>4.589572545323886</TD>
      <TD/>
      <TD/>
      <TD/>
      <TD/>
      <TD/>
      <TD/>
     </TR>
     <TR>
      <TD>J215720.5-221649</TD>
      <TD>329.335652</TD>
      <TD>-22.2804</TD>
      <TD>38.415</TD>
      <TD>0.363</TD>
      <TD>22.489313</TD>
      <TD/>
      <TD>14.271037</TD>
      <TD/>
      <TD/>
      <TD>1.4651011941684524</TD>
      <TD>J215721-221655</TD>
      <TD>160.27705371379852</TD>
      <TD/>
      <TD/>
      <TD>0</TD>
      <TD/>
     </TR>
     <TR>
      <TD>J215724.9-225049</TD>
      <TD>329.354102</TD>
      <TD>-22.847157</TD>
      <TD>31.519</TD>
      <TD>0.305</TD>
      <TD>17.151518</TD>
      <TD/>
      <TD>14.4868145</TD>
      <TD/>
      <TD/>
      <TD>2.0192563022624803</TD>
      <TD>J215725-225051</TD>
      <TD>80.31913638114929</TD>
      <TD/>
      <TD/>
      <TD>0.50094736</TD>
      <TD/>
     </TR>
     <TR>
      <TD>J215726.4-192114</TD>
      <TD>329.360351</TD>
      <TD>-19.354132</TD>
      <TD>60.815</TD>
      <TD>0.466</TD>
      <TD>13.09851</TD>
      <TD/>
      <TD>13.602349</TD>
      <TD/>
      <TD/>
      <TD>0.9685168389506725</TD>
      <TD>J215726-192112</TD>
      <TD>222.93677926063538</TD>
      <TD/>
      <TD/>
      <TD>0</TD>
      <TD/>
     </TR>
     <TR>
      <TD>J215726.7-210959</TD>
      <TD>329.361454</TD>
      <TD>-21.166392</TD>
      <TD>67.997</TD>
      <TD>0.445</TD>
      <TD>47.518726</TD>
      <TD/>
      <TD>13.965496</TD>
      <TD/>
      <TD/>
      <TD>0.5864628212370008</TD>
      <TD>J215727-210959</TD>
      <TD>212.38471567630768</TD>
      <TD/>
      <TD/>
      <TD>0.19011632</TD>
      <TD/>
     </TR>
     <TR>
      <TD>J215729.1-180703</TD>
      <TD>329.371289</TD>
      <TD>-18.117601</TD>
      <TD>1803.568</TD>
      <TD>1.536</TD>
      <TD>99.98764</TD>
      <TD>114.68783</TD>
      <TD>13.499496</TD>
      <TD>1.0963826</TD>
      <TD>0.05586882</TD>
      <TD/>
      <TD>J215729-180701</TD>
      <TD>1019.5320844650269</TD>
      <TD>0.9443931</TD>
      <TD>0.056788724</TD>
      <TD/>
      <TD>0.42298257859426075</TD>
     </TR>
     <TR>
      <TD>J215731.6-223418</TD>
      <TD>329.382031</TD>
      <TD>-22.571746</TD>
      <TD>56.175</TD>
      <TD>0.34</TD>
      <TD>31.222624</TD>
      <TD/>
      <TD>14.409292</TD>
      <TD/>
      <TD/>
      <TD>1.0651923148121498</TD>
      <TD>J215732-223419</TD>
      <TD>181.59346282482147</TD>
      <TD/>
      <TD/>
      <TD>0</TD>
      <TD/>
     </TR>
     <TR>
      <TD>J215735.6-201746</TD>
      <TD>329.398686</TD>
      <TD>-20.296199</TD>
      <TD>279.2</TD>
      <TD>0.517</TD>
      <TD>116.71884</TD>
      <TD>44.058372</TD>
      <TD>13.796911</TD>
      <TD>0.76915586</TD>
      <TD>0.08498335</TD>
      <TD/>
      <TD>J215736-201742</TD>
      <TD>1175.7278442382812</TD>
      <TD>0.65101963</TD>
      <TD>0.040263217</TD>
      <TD/>
      <TD>-0.747019424407471</TD>
     </TR>
     <TR>
      <TD>J215735.8-235349</TD>
      <TD>329.399496</TD>
      <TD>-23.89695</TD>
      <TD>46.908</TD>
      <TD>0.273</TD>
      <TD>7.553888</TD>
      <TD/>
      <TD>14.937601</TD>
      <TD/>
      <TD/>
      <TD>5.259258560167532</TD>
      <TD>J215735-235348</TD>
      <TD>321.65664434432983</TD>
      <TD/>
      <TD/>
      <TD>0.13592236</TD>
      <TD/>
     </TR>
     <TR>
      <TD>J215736.7-204205</TD>
      <TD>329.403276</TD>
      <TD>-20.701398</TD>
      <TD>24.319</TD>
      <TD>0.439</TD>
      <TD>13.208457</TD>
      <TD/>
      <TD>13.88925</TD>
      <TD/>
      <TD/>
      <TD>1.878282028330851</TD>
      <TD>J215737-204203</TD>
      <TD>147.68201112747192</TD>
      <TD>0.5439273</TD>
      <TD>0.13848123</TD>
      <TD/>
      <TD/>
     </TR>
     <TR>
      <TD>J215741.3-231112</TD>
      <TD>329.422336</TD>
      <TD>-23.186777</TD>
      <TD>40.348</TD>
      <TD>0.311</TD>
      <TD>20.378395</TD>
      <TD/>
      <TD>14.669602</TD>
      <TD/>
      <TD/>
      <TD>2.0563358584919134</TD>
      <TD>J215741-231113</TD>
      <TD>257.4364244937897</TD>
      <TD/>
      <TD/>
      <TD>0.19276892</TD>
      <TD/>
     </TR>
     <TR>
      <TD>J215744.3-211013</TD>
      <TD>329.434774</TD>
      <TD>-21.170356</TD>
      <TD>29.383</TD>
      <TD>0.414</TD>
      <TD>23.615475</TD>
      <TD/>
      <TD>14.034318</TD>
      <TD/>
      <TD/>
      <TD>1.262998855841072</TD>
      <TD/>
      <TD/>
      <TD/>
      <TD/>
      <TD/>
      <TD/>
     </TR>
     <TR>
      <TD>J215746.6-213153</TD>
      <TD>329.444377</TD>
      <TD>-21.531593</TD>
      <TD>4.54</TD>
      <TD>0.416</TD>
      <TD>6.2441216</TD>
      <TD/>
      <TD>14.139022</TD>
      <TD/>
      <TD/>
      <TD>4.879194306904003</TD>
      <TD/>
      <TD/>
      <TD/>
      <TD/>
      <TD/>
      <TD/>
     </TR>
     <TR>
      <TD>J215749.5-182238</TD>
      <TD>329.456622</TD>
      <TD>-18.377262</TD>
      <TD>71.038</TD>
      <TD>0.906</TD>
      <TD>7.216108</TD>
      <TD/>
      <TD>13.598092</TD>
      <TD/>
      <TD/>
      <TD>1.8238105817759778</TD>
      <TD>J215749-182234</TD>
      <TD>307.69386887550354</TD>
      <TD/>
      <TD/>
      <TD>0.16505769</TD>
      <TD/>
     </TR>
     <TR>
      <TD>J215750.2-223254</TD>
      <TD>329.45934</TD>
      <TD>-22.548346</TD>
      <TD>6.386</TD>
      <TD>0.386</TD>
      <TD>5.164257</TD>
      <TD/>
      <TD>14.46971</TD>
      <TD/>
      <TD/>
      <TD>6.355207052205474</TD>
      <TD/>
      <TD/>
      <TD/>
      <TD/>
      <TD/>
      <TD/>
     </TR>
     <TR>
      <TD>J215752.7-201413</TD>
      <TD>329.469777</TD>
      <TD>-20.237074</TD>
      <TD>13.497</TD>
      <TD>0.519</TD>
      <TD>5.68481</TD>
      <TD/>
      <TD>13.85228</TD>
      <TD/>
      <TD/>
      <TD>4.004087849004102</TD>
      <TD/>
      <TD/>
      <TD/>
      <TD/>
      <TD/>
      <TD/>
     </TR>
     <TR>
      <TD>J215753.3-205656</TD>
      <TD>329.472236</TD>
      <TD>-20.949032</TD>
      <TD>49.168</TD>
      <TD>0.391</TD>
      <TD>30.44557</TD>
      <TD/>
      <TD>14.007108</TD>
      <TD/>
      <TD/>
      <TD>0.8982524045418762</TD>
      <TD>J215753-205651</TD>
      <TD>167.3278957605362</TD>
      <TD/>
      <TD/>
      <TD>0.17596208</TD>
      <TD/>
     </TR>
     <TR>
      <TD>J215753.7-205544</TD>
      <TD>329.473834</TD>
      <TD>-20.928889</TD>
      <TD>8.64</TD>
      <TD>0.391</TD>
      <TD>6.4089847</TD>
      <TD/>
      <TD>14.0079975</TD>
      <TD/>
      <TD/>
      <TD>4.9432617347012995</TD>
      <TD/>
      <TD/>
      <TD/>
      <TD/>
      <TD/>
      <TD/>
     </TR>
     <TR>
      <TD>J215800.1-214428</TD>
      <TD>329.500541</TD>
      <TD>-21.741264</TD>
      <TD>42.237</TD>
      <TD>0.39</TD>
      <TD>26.927847</TD>
      <TD/>
      <TD>14.245885</TD>
      <TD/>
      <TD/>
      <TD>0.9538881180901191</TD>
      <TD>J215800-214428</TD>
      <TD>194.682314991951</TD>
      <TD>0.59290147</TD>
      <TD>0.054766033</TD>
      <TD/>
      <TD/>
     </TR>
     <TR>
      <TD>J215803.1-220425</TD>
      <TD>329.513031</TD>
      <TD>-22.073848</TD>
      <TD>9.258</TD>
      <TD>0.381</TD>
      <TD>5.387472</TD>
      <TD/>
      <TD>14.363308</TD>
      <TD/>
      <TD/>
      <TD>5.526818114467995</TD>
      <TD/>
      <TD/>
      <TD/>
      <TD/>
      <TD/>
      <TD/>
     </TR>
     <TR>
      <TD>J215806.1-222100</TD>
      <TD>329.525762</TD>
      <TD>-22.350255</TD>
      <TD>10.488</TD>
      <TD>0.325</TD>
      <TD>7.049971</TD>
      <TD/>
      <TD>14.461637</TD>
      <TD/>
      <TD/>
      <TD>5.12774274937506</TD>
      <TD/>
      <TD/>
      <TD/>
      <TD/>
      <TD/>
      <TD/>
     </TR>
     <TR>
      <TD>J215810.8-201448</TD>
      <TD>329.545413</TD>
      <TD>-20.246739</TD>
      <TD>31.529</TD>
      <TD>0.463</TD>
      <TD>12.71177</TD>
      <TD/>
      <TD>13.919995</TD>
      <TD/>
      <TD/>
      <TD>1.8408595592318655</TD>
      <TD>J215811-201441</TD>
      <TD>102.51292586326599</TD>
      <TD>0.6171932</TD>
      <TD>0.13747908</TD>
      <TD/>
      <TD/>
     </TR>
     <TR>
      <TD>J215811.8-214158</TD>
      <TD>329.549476</TD>
      <TD>-21.699692</TD>
      <TD>9.961</TD>
      <TD>0.405</TD>
      <TD>6.630237</TD>
      <TD/>
      <TD>14.282018</TD>
      <TD/>
      <TD/>
      <TD>3.9667898735657756</TD>
      <TD/>
      <TD/>
      <TD/>
      <TD/>
      <TD/>
      <TD/>
     </TR>
     <TR>
      <TD>J215814.9-203957</TD>
      <TD>329.562247</TD>
      <TD>-20.666047</TD>
      <TD>9.993</TD>
      <TD>0.469</TD>
      <TD>6.4644604</TD>
      <TD/>
      <TD>14.025599</TD>
      <TD/>
      <TD/>
      <TD>4.086963792663008</TD>
      <TD/>
      <TD/>
      <TD/>
      <TD/>
      <TD/>
      <TD/>
     </TR>
     <TR>
      <TD>J215815.1-203346</TD>
      <TD>329.562939</TD>
      <TD>-20.563001</TD>
      <TD>4.534</TD>
      <TD>0.449</TD>
      <TD>5.880578</TD>
      <TD/>
      <TD>13.99976</TD>
      <TD/>
      <TD/>
      <TD>4.510865047125175</TD>
      <TD/>
      <TD/>
      <TD/>
      <TD/>
      <TD/>
      <TD/>
     </TR>
     <TR>
      <TD>J215816.4-191810</TD>
      <TD>329.568462</TD>
      <TD>-19.303013</TD>
      <TD>155.175</TD>
      <TD>0.605</TD>
      <TD>35.562946</TD>
      <TD/>
      <TD>13.790834</TD>
      <TD/>
      <TD/>
      <TD>0.39467571047386846</TD>
      <TD>J215816-191805</TD>
      <TD>826.4322280883789</TD>
      <TD>0.12255813</TD>
      <TD>0.015411704</TD>
      <TD/>
      <TD/>
     </TR>
     <TR>
      <TD>J215818.4-195645</TD>
      <TD>329.576958</TD>
      <TD>-19.946102</TD>
      <TD>45.707</TD>
      <TD>0.502</TD>
      <TD>15.501547</TD>
      <TD/>
      <TD>13.895491</TD>
      <TD/>
      <TD/>
      <TD>1.6033055846186401</TD>
      <TD>J215819-195647</TD>
      <TD>111.31028831005096</TD>
      <TD/>
      <TD/>
      <TD>0</TD>
      <TD/>
     </TR>
     <TR>
      <TD>J215822.0-230826</TD>
      <TD>329.591986</TD>
      <TD>-23.14061</TD>
      <TD>38.775</TD>
      <TD>0.309</TD>
      <TD>13.348382</TD>
      <TD/>
      <TD>14.797589</TD>
      <TD/>
      <TD/>
      <TD>3.146812689847253</TD>
      <TD>J215822-230829</TD>
      <TD>120.83221226930618</TD>
      <TD/>
      <TD/>
      <TD>0.23775844</TD>
      <TD/>
     </TR>
     <TR>
      <TD>J215822.4-200613</TD>
      <TD>329.593458</TD>
      <TD>-20.103649</TD>
      <TD>41.987</TD>
      <TD>0.523</TD>
      <TD>15.622651</TD>
      <TD/>
      <TD>13.939673</TD>
      <TD/>
      <TD/>
      <TD>0.985799642394885</TD>
      <TD>J215823-200605</TD>
      <TD>171.5489625930786</TD>
      <TD/>
      <TD/>
      <TD>0.20463757</TD>
      <TD/>
     </TR>
     <TR>
      <TD>J215823.1-232034</TD>
      <TD>329.596329</TD>
      <TD>-23.342886</TD>
      <TD>28.659</TD>
      <TD>0.291</TD>
      <TD>8.333049</TD>
      <TD/>
      <TD>14.880774</TD>
      <TD/>
      <TD/>
      <TD>5.196911507872048</TD>
      <TD>J215822-232030</TD>
      <TD>121.11876904964447</TD>
      <TD/>
      <TD/>
      <TD>0.34691003</TD>
      <TD/>
     </TR>
     <TR>
      <TD>J215823.7-223016</TD>
      <TD>329.598863</TD>
      <TD>-22.504482</TD>
      <TD>8.787</TD>
      <TD>0.333</TD>
      <TD>5.770309</TD>
      <TD/>
      <TD>14.573856</TD>
      <TD/>
      <TD/>
      <TD>6.419942045051616</TD>
      <TD/>
      <TD/>
      <TD/>
      <TD/>
      <TD/>
      <TD/>
     </TR>
     <TR>
      <TD>J215825.4-205021</TD>
      <TD>329.605877</TD>
      <TD>-20.839393</TD>
      <TD>6.614</TD>
      <TD>0.432</TD>
      <TD>6.403388</TD>
      <TD/>
      <TD>14.105956</TD>
      <TD/>
      <TD/>
      <TD>4.1386947678982855</TD>
      <TD/>
      <TD/>
      <TD/>
      <TD/>
      <TD/>
      <TD/>
     </TR>
     <TR>
      <TD>J215825.4-223732</TD>
      <TD>329.605995</TD>
      <TD>-22.625633</TD>
      <TD>19.191</TD>
      <TD>0.326</TD>
      <TD>7.3907385</TD>
      <TD/>
      <TD>14.623119</TD>
      <TD/>
      <TD/>
      <TD>4.877245535438777</TD>
      <TD/>
      <TD/>
      <TD/>
      <TD/>
      <TD/>
      <TD/>
     </TR>
     <TR>
      <TD>J215826.5-210406</TD>
      <TD>329.610449</TD>
      <TD>-21.068412</TD>
      <TD>8.389</TD>
      <TD>0.409</TD>
      <TD>6.9645376</TD>
      <TD/>
      <TD>14.166162</TD>
      <TD/>
      <TD/>
      <TD>4.4749144399773</TD>
      <TD/>
      <TD/>
      <TD/>
      <TD/>
      <TD/>
      <TD/>
     </TR>
     <TR>
      <TD>J215828.8-220747</TD>
      <TD>329.620274</TD>
      <TD>-22.129994</TD>
      <TD>16.256</TD>
      <TD>0.393</TD>
      <TD>8.846692</TD>
      <TD/>
      <TD>14.47153</TD>
      <TD/>
      <TD/>
      <TD>3.703682440073175</TD>
      <TD/>
      <TD/>
      <TD/>
      <TD/>
      <TD/>
      <TD/>
     </TR>
     <TR>
      <TD>J215836.3-190842</TD>
      <TD>329.651549</TD>
      <TD>-19.14508</TD>
      <TD>27.69</TD>
      <TD>0.595</TD>
      <TD>6.6108274</TD>
      <TD/>
      <TD>13.848247</TD>
      <TD/>
      <TD/>
      <TD>2.2916577481016396</TD>
      <TD>J215836-190842</TD>
      <TD>245.5207109451294</TD>
      <TD/>
      <TD/>
      <TD>0.120106176</TD>
      <TD/>
     </TR>
     <TR>
      <TD>J215837.6-215316</TD>
      <TD>329.656727</TD>
      <TD>-21.887973</TD>
      <TD>16.994</TD>
      <TD>0.415</TD>
      <TD>8.979283</TD>
      <TD/>
      <TD>14.432395</TD>
      <TD/>
      <TD/>
      <TD>3.3485235800654825</TD>
      <TD>J215838-215312</TD>
      <TD>77.16639339923859</TD>
      <TD/>
      <TD/>
      <TD>0</TD>
      <TD/>
     </TR>
     <TR>
      <TD>J215845.2-222130</TD>
      <TD>329.688367</TD>
      <TD>-22.358517</TD>
      <TD>8.686</TD>
      <TD>0.382</TD>
      <TD>6.5881486</TD>
      <TD/>
      <TD>14.607278</TD>
      <TD/>
      <TD/>
      <TD>5.935171810282286</TD>
      <TD/>
      <TD/>
      <TD/>
      <TD/>
      <TD/>
      <TD/>
     </TR>
     <TR>
      <TD>J215849.1-205704</TD>
      <TD>329.70499</TD>
      <TD>-20.951342</TD>
      <TD>26.444</TD>
      <TD>0.404</TD>
      <TD>16.8937</TD>
      <TD/>
      <TD>14.223248</TD>
      <TD/>
      <TD/>
      <TD>1.5527148364228556</TD>
      <TD>J215850-205705</TD>
      <TD>173.44243824481964</TD>
      <TD/>
      <TD/>
      <TD>0.14110887</TD>
      <TD/>
     </TR>
     <TR>
      <TD>J215850.1-220831</TD>
      <TD>329.709061</TD>
      <TD>-22.142214</TD>
      <TD>75.247</TD>
      <TD>0.348</TD>
      <TD>45.24254</TD>
      <TD>5.3917036</TD>
      <TD>14.552467</TD>
      <TD>0.8085561</TD>
      <TD>0.33857262</TD>
      <TD/>
      <TD>J215851-220830</TD>
      <TD>288.3603870868683</TD>
      <TD>0.8411294</TD>
      <TD>0.057109196</TD>
      <TD/>
      <TD>-0.8128309010332432</TD>
     </TR>
     <TR>
      <TD>J215851.1-200758</TD>
      <TD>329.71322</TD>
      <TD>-20.133047</TD>
      <TD>44.425</TD>
      <TD>0.598</TD>
      <TD>19.77745</TD>
      <TD/>
      <TD>14.058241</TD>
      <TD/>
      <TD/>
      <TD>1.1814937929151796</TD>
      <TD>J215852-200807</TD>
      <TD>485.27100682258606</TD>
      <TD/>
      <TD/>
      <TD>0.118747376</TD>
      <TD/>
     </TR>
     <TR>
      <TD>J215856.4-214108</TD>
      <TD>329.735079</TD>
      <TD>-21.685563</TD>
      <TD>25.554</TD>
      <TD>0.371</TD>
      <TD>13.623329</TD>
      <TD/>
      <TD>14.440553</TD>
      <TD/>
      <TD/>
      <TD>2.3296742956337124</TD>
      <TD/>
      <TD/>
      <TD/>
      <TD/>
      <TD/>
      <TD/>
     </TR>
     <TR>
      <TD>J215909.7-225323</TD>
      <TD>329.790564</TD>
      <TD>-22.889724</TD>
      <TD>39.718</TD>
      <TD>0.335</TD>
      <TD>13.608942</TD>
      <TD/>
      <TD>14.877273</TD>
      <TD/>
      <TD/>
      <TD>2.9614477835667024</TD>
      <TD>J215910-225323</TD>
      <TD>250.24715065956116</TD>
      <TD/>
      <TD/>
      <TD>0</TD>
      <TD/>
     </TR>
     <TR>
      <TD>J215910.9-204614</TD>
      <TD>329.795788</TD>
      <TD>-20.770669</TD>
      <TD>13.179</TD>
      <TD>0.42</TD>
      <TD>8.813052</TD>
      <TD/>
      <TD>14.259635</TD>
      <TD/>
      <TD/>
      <TD>3.9841266677994365</TD>
      <TD/>
      <TD/>
      <TD/>
      <TD/>
      <TD/>
      <TD/>
     </TR>
     <TR>
      <TD>J215911.8-185830</TD>
      <TD>329.799417</TD>
      <TD>-18.975096</TD>
      <TD>244.202</TD>
      <TD>0.565</TD>
      <TD>30.836653</TD>
      <TD/>
      <TD>13.970013</TD>
      <TD/>
      <TD/>
      <TD>0.5133087983258834</TD>
      <TD>J215912-185827</TD>
      <TD>906.9133400917053</TD>
      <TD>0.28831193</TD>
      <TD>0.018085286</TD>
      <TD/>
      <TD/>
     </TR>
     <TR>
      <TD>J215914.7-201551</TD>
      <TD>329.811284</TD>
      <TD>-20.264427</TD>
      <TD>22.281</TD>
      <TD>0.491</TD>
      <TD>9.005725</TD>
      <TD/>
      <TD>14.172382</TD>
      <TD/>
      <TD/>
      <TD>2.819218798761693</TD>
      <TD>J215915-201541</TD>
      <TD>120.78744918107986</TD>
      <TD/>
      <TD/>
      <TD>0.10362371</TD>
      <TD/>
     </TR>
     <TR>
      <TD>J215919.4-222151</TD>
      <TD>329.831069</TD>
      <TD>-22.364373</TD>
      <TD>60.776</TD>
      <TD>0.362</TD>
      <TD>12.344186</TD>
      <TD/>
      <TD>14.733436</TD>
      <TD/>
      <TD/>
      <TD>3.1297914379914005</TD>
      <TD>J215920-222152</TD>
      <TD>536.7533564567566</TD>
      <TD/>
      <TD/>
      <TD>0.08299819</TD>
      <TD/>
     </TR>
     <TR>
      <TD>J215922.0-212609</TD>
      <TD>329.841918</TD>
      <TD>-21.436084</TD>
      <TD>10.264</TD>
      <TD>0.443</TD>
      <TD>6.5387855</TD>
      <TD/>
      <TD>14.465728</TD>
      <TD/>
      <TD/>
      <TD>4.847748015601372</TD>
      <TD/>
      <TD/>
      <TD/>
      <TD/>
      <TD/>
      <TD/>
     </TR>
     <TR>
      <TD>J215928.1-205325</TD>
      <TD>329.867136</TD>
      <TD>-20.890475</TD>
      <TD>16.505</TD>
      <TD>0.467</TD>
      <TD>8.260396</TD>
      <TD/>
      <TD>14.351388</TD>
      <TD/>
      <TD/>
      <TD>4.121438905657562</TD>
      <TD/>
      <TD/>
      <TD/>
      <TD/>
      <TD/>
      <TD/>
     </TR>
     <TR>
      <TD>J215938.3-212743</TD>
      <TD>329.909795</TD>
      <TD>-21.461953</TD>
      <TD>155.601</TD>
      <TD>0.45</TD>
      <TD>86.50283</TD>
      <TD/>
      <TD>14.533779</TD>
      <TD/>
      <TD/>
      <TD>0.3777312527694087</TD>
      <TD>J215939-212739</TD>
      <TD>506.8988800048828</TD>
      <TD>0.23228706</TD>
      <TD>0.021668559</TD>
      <TD/>
      <TD/>
     </TR>
     <TR>
      <TD>J215943.0-204019</TD>
      <TD>329.92924</TD>
      <TD>-20.672148</TD>
      <TD>4.514</TD>
      <TD>0.41</TD>
      <TD>6.3861465</TD>
      <TD/>
      <TD>14.363692</TD>
      <TD/>
      <TD/>
      <TD>5.395657795234933</TD>
      <TD/>
      <TD/>
      <TD/>
      <TD/>
      <TD/>
      <TD/>
     </TR>
     <TR>
      <TD>J215946.4-205551</TD>
      <TD>329.943724</TD>
      <TD>-20.931028</TD>
      <TD>23.897</TD>
      <TD>0.496</TD>
      <TD>11.355369</TD>
      <TD/>
      <TD>14.432539</TD>
      <TD/>
      <TD/>
      <TD>2.2917832765648725</TD>
      <TD/>
      <TD/>
      <TD/>
      <TD/>
      <TD/>
      <TD/>
     </TR>
     <TR>
      <TD>J215948.9-212648</TD>
      <TD>329.954056</TD>
      <TD>-21.446668</TD>
      <TD>36.591</TD>
      <TD>0.439</TD>
      <TD>21.884426</TD>
      <TD/>
      <TD>14.573316</TD>
      <TD/>
      <TD/>
      <TD>1.5222723901829258</TD>
      <TD/>
      <TD/>
      <TD/>
      <TD/>
      <TD/>
      <TD/>
     </TR>
     <TR>
      <TD>J215957.0-211040</TD>
      <TD>329.987885</TD>
      <TD>-21.178018</TD>
      <TD>423.58</TD>
      <TD>0.555</TD>
      <TD>183.95825</TD>
      <TD>12.389702</TD>
      <TD>14.53208</TD>
      <TD>0.21825446</TD>
      <TD>0.19742338</TD>
      <TD/>
      <TD>J215958-211039</TD>
      <TD>1270.9461450576782</TD>
      <TD>0.2623221</TD>
      <TD>0.016770868</TD>
      <TD/>
      <TD>-0.7539112097700534</TD>
     </TR>
     <TR>
      <TD>J215958.2-205041</TD>
      <TD>329.992613</TD>
      <TD>-20.844739</TD>
      <TD>53.969</TD>
      <TD>0.453</TD>
      <TD>28.61246</TD>
      <TD/>
      <TD>14.45813</TD>
      <TD/>
      <TD/>
      <TD>0.9092855433256146</TD>
      <TD>J215959-205038</TD>
      <TD>242.22463369369507</TD>
      <TD>0.2917149</TD>
      <TD>0.05954312</TD>
      <TD/>
      <TD/>
     </TR>
     <TR>
      <TD>J220000.4-233035</TD>
      <TD>330.001673</TD>
      <TD>-23.509967</TD>
      <TD>50.713</TD>
      <TD>0.392</TD>
      <TD>6.758229</TD>
      <TD/>
      <TD>15.287654</TD>
      <TD/>
      <TD/>
      <TD>7.104079510694943</TD>
      <TD>J220001-233006</TD>
      <TD>277.77230739593506</TD>
      <TD/>
      <TD/>
      <TD>0.11664346</TD>
      <TD/>
     </TR>
     <TR>
      <TD>J220001.4-232903</TD>
      <TD>330.006162</TD>
      <TD>-23.48427</TD>
      <TD>29.418</TD>
      <TD>0.384</TD>
      <TD>5.9745736</TD>
      <TD/>
      <TD>15.277956</TD>
      <TD/>
      <TD/>
      <TD>8.012784970766717</TD>
      <TD/>
      <TD/>
      <TD/>
      <TD/>
      <TD/>
      <TD/>
     </TR>
     <TR>
      <TD>J220002.1-220900</TD>
      <TD>330.009154</TD>
      <TD>-22.150006</TD>
      <TD>13.089</TD>
      <TD>0.4</TD>
      <TD>5.920238</TD>
      <TD/>
      <TD>14.822883</TD>
      <TD/>
      <TD/>
      <TD>6.018120853811941</TD>
      <TD/>
      <TD/>
      <TD/>
      <TD/>
      <TD/>
      <TD/>
     </TR>
     <TR>
      <TD>J220005.4-191215</TD>
      <TD>330.022583</TD>
      <TD>-19.204266</TD>
      <TD>8.932</TD>
      <TD>0.543</TD>
      <TD>5.8318415</TD>
      <TD/>
      <TD>14.203597</TD>
      <TD/>
      <TD/>
      <TD>2.8943396043598173</TD>
      <TD/>
      <TD/>
      <TD/>
      <TD/>
      <TD/>
      <TD/>
     </TR>
     <TR>
      <TD>J220007.7-194548</TD>
      <TD>330.032272</TD>
      <TD>-19.763441</TD>
      <TD>61.711</TD>
      <TD>0.443</TD>
      <TD>12.950191</TD>
      <TD/>
      <TD>14.29022</TD>
      <TD/>
      <TD/>
      <TD>2.1882111603919037</TD>
      <TD>J220008-194540</TD>
      <TD>111.92069202661514</TD>
      <TD/>
      <TD/>
      <TD>0.42931342</TD>
      <TD/>
     </TR>
     <TR>
      <TD>J220013.3-213602</TD>
      <TD>330.055773</TD>
      <TD>-21.600592</TD>
      <TD>13.712</TD>
      <TD>0.452</TD>
      <TD>7.0220556</TD>
      <TD/>
      <TD>14.706661</TD>
      <TD/>
      <TD/>
      <TD>4.989142606443237</TD>
      <TD/>
      <TD/>
      <TD/>
      <TD/>
      <TD/>
      <TD/>
     </TR>
     <TR>
      <TD>J220014.7-224216</TD>
      <TD>330.061393</TD>
      <TD>-22.704475</TD>
      <TD>36.535</TD>
      <TD>0.34</TD>
      <TD>10.4567</TD>
      <TD/>
      <TD>15.045154</TD>
      <TD/>
      <TD/>
      <TD>4.268781765778357</TD>
      <TD>J220015-224212</TD>
      <TD>140.26783406734467</TD>
      <TD/>
      <TD/>
      <TD>0</TD>
      <TD/>
     </TR>
     <TR>
      <TD>J220027.5-231117</TD>
      <TD>330.114667</TD>
      <TD>-23.18829</TD>
      <TD>178.001</TD>
      <TD>0.4</TD>
      <TD>22.904783</TD>
      <TD/>
      <TD>15.260464</TD>
      <TD/>
      <TD/>
      <TD>1.9721419904605366</TD>
      <TD>J220027-231117</TD>
      <TD>317.79944896698</TD>
      <TD>0.83276665</TD>
      <TD>0.0558583</TD>
      <TD/>
      <TD/>
     </TR>
     <TR>
      <TD>J220028.8-230112</TD>
      <TD>330.120334</TD>
      <TD>-23.020087</TD>
      <TD>40.423</TD>
      <TD>0.357</TD>
      <TD>8.518256</TD>
      <TD/>
      <TD>15.206985</TD>
      <TD/>
      <TD/>
      <TD>5.818722886383023</TD>
      <TD>J220029-230110</TD>
      <TD>140.827476978302</TD>
      <TD/>
      <TD/>
      <TD>0</TD>
      <TD/>
     </TR>
     <TR>
      <TD>J220033.8-211924</TD>
      <TD>330.140877</TD>
      <TD>-21.323571</TD>
      <TD>17.195</TD>
      <TD>0.454</TD>
      <TD>7.2821264</TD>
      <TD/>
      <TD>14.707662</TD>
      <TD/>
      <TD/>
      <TD>3.787257336368189</TD>
      <TD/>
      <TD/>
      <TD/>
      <TD/>
      <TD/>
      <TD/>
     </TR>
     <TR>
      <TD>J220040.2-230722</TD>
      <TD>330.167736</TD>
      <TD>-23.122855</TD>
      <TD>221.667</TD>
      <TD>0.395</TD>
      <TD>28.360807</TD>
      <TD/>
      <TD>15.280879</TD>
      <TD/>
      <TD/>
      <TD>1.6014878687127225</TD>
      <TD>J220040-230721</TD>
      <TD>595.3603982925415</TD>
      <TD>0.82161665</TD>
      <TD>0.05307465</TD>
      <TD/>
      <TD/>
     </TR>
     <TR>
      <TD>J220041.1-185540</TD>
      <TD>330.171284</TD>
      <TD>-18.928032</TD>
      <TD>354.466</TD>
      <TD>0.56</TD>
      <TD>28.633163</TD>
      <TD/>
      <TD>14.311359</TD>
      <TD/>
      <TD/>
      <TD>0.6733328948486702</TD>
      <TD>J220041-185537</TD>
      <TD>1088.1675481796265</TD>
      <TD>0.1535172</TD>
      <TD>0.011446709</TD>
      <TD/>
      <TD/>
     </TR>
     <TR>
      <TD>J220051.2-220557</TD>
      <TD>330.213559</TD>
      <TD>-22.099424</TD>
      <TD>183.565</TD>
      <TD>0.402</TD>
      <TD>68.2996</TD>
      <TD/>
      <TD>14.983598</TD>
      <TD/>
      <TD/>
      <TD>0.5201886410752896</TD>
      <TD>J220052-220556</TD>
      <TD>1071.1753368377686</TD>
      <TD>0.09740115</TD>
      <TD>0.010540503</TD>
      <TD/>
      <TD/>
     </TR>
     <TR>
      <TD>J220054.6-194724</TD>
      <TD>330.227886</TD>
      <TD>-19.790154</TD>
      <TD>168.764</TD>
      <TD>0.526</TD>
      <TD>39.22499</TD>
      <TD/>
      <TD>14.474568</TD>
      <TD/>
      <TD/>
      <TD>0.7660205240719437</TD>
      <TD>J220055-194717</TD>
      <TD>772.0187902450562</TD>
      <TD>0.41859367</TD>
      <TD>0.026355252</TD>
      <TD/>
      <TD/>
     </TR>
     <TR>
      <TD>J220056.4-204550</TD>
      <TD>330.235408</TD>
      <TD>-20.764105</TD>
      <TD>39.889</TD>
      <TD>0.416</TD>
      <TD>23.76779</TD>
      <TD/>
      <TD>14.662507</TD>
      <TD/>
      <TD/>
      <TD>1.1542238947748238</TD>
      <TD>J220057-204548</TD>
      <TD>218.94973516464233</TD>
      <TD/>
      <TD/>
      <TD>0.21329297</TD>
      <TD/>
     </TR>
     <TR>
      <TD>J220059.4-211333</TD>
      <TD>330.247913</TD>
      <TD>-21.226079</TD>
      <TD>16.306</TD>
      <TD>0.436</TD>
      <TD>7.063888</TD>
      <TD/>
      <TD>14.780156</TD>
      <TD/>
      <TD/>
      <TD>3.9187566619040037</TD>
      <TD/>
      <TD/>
      <TD/>
      <TD/>
      <TD/>
      <TD/>
     </TR>
     <TR>
      <TD>J220115.4-203703</TD>
      <TD>330.314497</TD>
      <TD>-20.617608</TD>
      <TD>34.541</TD>
      <TD>0.442</TD>
      <TD>17.247688</TD>
      <TD/>
      <TD>14.701803</TD>
      <TD/>
      <TD/>
      <TD>1.782090374826521</TD>
      <TD>J220116-203700</TD>
      <TD>192.79243052005768</TD>
      <TD>0.3670227</TD>
      <TD>0.06655263</TD>
      <TD/>
      <TD/>
     </TR>
     <TR>
      <TD>J220120.7-201554</TD>
      <TD>330.336623</TD>
      <TD>-20.265214</TD>
      <TD>32.645</TD>
      <TD>0.437</TD>
      <TD>10.562597</TD>
      <TD/>
      <TD>14.655324</TD>
      <TD/>
      <TD/>
      <TD>2.7620230755206463</TD>
      <TD>J220121-201552</TD>
      <TD>126.34505331516266</TD>
      <TD/>
      <TD/>
      <TD>0.4038112</TD>
      <TD/>
     </TR>
     <TR>
      <TD>J220127.0-202536</TD>
      <TD>330.362846</TD>
      <TD>-20.426705</TD>
      <TD>509.881</TD>
      <TD>0.632</TD>
      <TD>173.29584</TD>
      <TD>57.94676</TD>
      <TD>14.708695</TD>
      <TD>0.78601575</TD>
      <TD>0.073900655</TD>
      <TD/>
      <TD>J220127-202532</TD>
      <TD>1486.9087934494019</TD>
      <TD>0.65397596</TD>
      <TD>0.04059029</TD>
      <TD/>
      <TD>-0.5209732127324738</TD>
     </TR>
     <TR>
      <TD>J220129.4-202039</TD>
      <TD>330.372591</TD>
      <TD>-20.344421</TD>
      <TD>17.39</TD>
      <TD>0.647</TD>
      <TD>6.6559997</TD>
      <TD/>
      <TD>14.702256</TD>
      <TD/>
      <TD/>
      <TD>4.121007819057373</TD>
      <TD>J220131-202048</TD>
      <TD>131.7507028579712</TD>
      <TD/>
      <TD/>
      <TD>0.27253437</TD>
      <TD/>
     </TR>
     <TR>
      <TD>J220134.8-202115</TD>
      <TD>330.395183</TD>
      <TD>-20.354227</TD>
      <TD>15.501</TD>
      <TD>0.604</TD>
      <TD>6.8140664</TD>
      <TD/>
      <TD>14.722182</TD>
      <TD/>
      <TD/>
      <TD>3.9821577289028767</TD>
      <TD/>
      <TD/>
      <TD/>
      <TD/>
      <TD/>
      <TD/>
     </TR>
     <TR>
      <TD>J220147.1-205626</TD>
      <TD>330.446361</TD>
      <TD>-20.94064</TD>
      <TD>43.854</TD>
      <TD>0.403</TD>
      <TD>18.811083</TD>
      <TD/>
      <TD>14.893314</TD>
      <TD/>
      <TD/>
      <TD>1.608964786306582</TD>
      <TD>J220148-205624</TD>
      <TD>207.4357569217682</TD>
      <TD/>
      <TD/>
      <TD>0.20431426</TD>
      <TD/>
     </TR>
     <TR>
      <TD>J220149.5-193801</TD>
      <TD>330.456282</TD>
      <TD>-19.633616</TD>
      <TD>35.232</TD>
      <TD>0.449</TD>
      <TD>5.632552</TD>
      <TD/>
      <TD>14.665122</TD>
      <TD/>
      <TD/>
      <TD>5.601192456615537</TD>
      <TD>J220149-193758</TD>
      <TD>152.95113623142242</TD>
      <TD/>
      <TD/>
      <TD>0.41479647</TD>
      <TD/>
     </TR>
     <TR>
      <TD>J220150.2-211805</TD>
      <TD>330.459264</TD>
      <TD>-21.301556</TD>
      <TD>318.201</TD>
      <TD>0.495</TD>
      <TD>119.5953</TD>
      <TD>29.839146</TD>
      <TD>14.987873</TD>
      <TD>0.81174165</TD>
      <TD>0.12229925</TD>
      <TD/>
      <TD>J220151-211805</TD>
      <TD>970.9315299987793</TD>
      <TD>0.72564745</TD>
      <TD>0.04600715</TD>
      <TD/>
      <TD>-0.5897903855894676</TD>
     </TR>
     <TR>
      <TD>J220153.7-205825</TD>
      <TD>330.474093</TD>
      <TD>-20.973859</TD>
      <TD>41.054</TD>
      <TD>0.378</TD>
      <TD>16.741209</TD>
      <TD/>
      <TD>14.92688</TD>
      <TD/>
      <TD/>
      <TD>1.8751643507807454</TD>
      <TD/>
      <TD/>
      <TD/>
      <TD/>
      <TD/>
      <TD/>
     </TR>
     <TR>
      <TD>J220202.6-203420</TD>
      <TD>330.51115</TD>
      <TD>-20.572431</TD>
      <TD>32.206</TD>
      <TD>0.444</TD>
      <TD>5.6522636</TD>
      <TD/>
      <TD>14.877861</TD>
      <TD/>
      <TD/>
      <TD>3.8904839027445597</TD>
      <TD>J220203-203421</TD>
      <TD>260.6096565723419</TD>
      <TD/>
      <TD/>
      <TD>0.059168708</TD>
      <TD/>
     </TR>
     <TR>
      <TD>J220204.6-221814</TD>
      <TD>330.519279</TD>
      <TD>-22.303972</TD>
      <TD>32.709</TD>
      <TD>0.305</TD>
      <TD>6.7590513</TD>
      <TD/>
      <TD>15.317285</TD>
      <TD/>
      <TD/>
      <TD>6.322160387616599</TD>
      <TD>J220205-221811</TD>
      <TD>57.35102668404579</TD>
      <TD>0.93320465</TD>
      <TD>0.22012337</TD>
      <TD/>
      <TD/>
     </TR>
     <TR>
      <TD>J220210.6-203619</TD>
      <TD>330.544494</TD>
      <TD>-20.6055</TD>
      <TD>28.975</TD>
      <TD>0.439</TD>
      <TD>9.376547</TD>
      <TD/>
      <TD>14.909513</TD>
      <TD/>
      <TD/>
      <TD>3.4373461313079323</TD>
      <TD/>
      <TD/>
      <TD/>
      <TD/>
      <TD/>
      <TD/>
     </TR>
     <TR>
      <TD>J220212.5-190253</TD>
      <TD>330.552406</TD>
      <TD>-19.048233</TD>
      <TD>447.894</TD>
      <TD>0.583</TD>
      <TD>23.605639</TD>
      <TD/>
      <TD>14.682247</TD>
      <TD/>
      <TD/>
      <TD>0.8082417397262264</TD>
      <TD>J220212-190249</TD>
      <TD>1689.2136335372925</TD>
      <TD>0.31425488</TD>
      <TD>0.019077461</TD>
      <TD/>
      <TD/>
     </TR>
     <TR>
      <TD>J220217.1-201748</TD>
      <TD>330.571573</TD>
      <TD>-20.296709</TD>
      <TD>151.437</TD>
      <TD>0.452</TD>
      <TD>41.04354</TD>
      <TD>11.677698</TD>
      <TD>14.877794</TD>
      <TD>1.175582</TD>
      <TD>0.24569854</TD>
      <TD/>
      <TD>J220217-201742</TD>
      <TD>162.47957944869995</TD>
      <TD>0.6404001</TD>
      <TD>0.0996266</TD>
      <TD/>
      <TD>0.3156521933355237</TD>
     </TR>
     <TR>
      <TD>J220223.6-205549</TD>
      <TD>330.598354</TD>
      <TD>-20.930419</TD>
      <TD>15.777</TD>
      <TD>0.451</TD>
      <TD>8.091396</TD>
      <TD/>
      <TD>15.027146</TD>
      <TD/>
      <TD/>
      <TD>4.108814684624721</TD>
      <TD>J220224-205548</TD>
      <TD>113.81224542856216</TD>
      <TD/>
      <TD/>
      <TD>0.27976638</TD>
      <TD/>
     </TR>
     <TR>
      <TD>J220226.9-222912</TD>
      <TD>330.612318</TD>
      <TD>-22.486865</TD>
      <TD>95.118</TD>
      <TD>0.367</TD>
      <TD>16.217894</TD>
      <TD/>
      <TD>15.457862</TD>
      <TD/>
      <TD/>
      <TD>2.8596718358586837</TD>
      <TD>J220227-222910</TD>
      <TD>458.90387892723083</TD>
      <TD/>
      <TD/>
      <TD>0.08814841</TD>
      <TD/>
     </TR>
     <TR>
      <TD>J220231.1-214207</TD>
      <TD>330.629925</TD>
      <TD>-21.702024</TD>
      <TD>21.514</TD>
      <TD>0.43</TD>
      <TD>7.7346025</TD>
      <TD/>
      <TD>15.241447</TD>
      <TD/>
      <TD/>
      <TD>5.167871783429445</TD>
      <TD/>
      <TD/>
      <TD/>
      <TD/>
      <TD/>
      <TD/>
     </TR>
     <TR>
      <TD>J220241.8-195509</TD>
      <TD>330.674251</TD>
      <TD>-19.919429</TD>
      <TD>780.1</TD>
      <TD>0.871</TD>
      <TD>135.89449</TD>
      <TD>34.08721</TD>
      <TD>14.908538</TD>
      <TD>0.77729756</TD>
      <TD>0.11020469</TD>
      <TD/>
      <TD>J220242-195502</TD>
      <TD>3541.7749881744385</TD>
      <TD>0.7042587</TD>
      <TD>0.043816</TD>
      <TD/>
      <TD>-0.8312590309678101</TD>
     </TR>
     <TR>
      <TD>J220245.3-210802</TD>
      <TD>330.68907</TD>
      <TD>-21.134154</TD>
      <TD>31.811</TD>
      <TD>0.409</TD>
      <TD>10.138959</TD>
      <TD/>
      <TD>15.157323</TD>
      <TD/>
      <TD/>
      <TD>3.3395002562866254</TD>
      <TD>J220246-210803</TD>
      <TD>154.46656942367554</TD>
      <TD/>
      <TD/>
      <TD>0</TD>
      <TD/>
     </TR>
     <TR>
      <TD>J220245.7-214332</TD>
      <TD>330.690603</TD>
      <TD>-21.725633</TD>
      <TD>278.874</TD>
      <TD>0.444</TD>
      <TD>71.643234</TD>
      <TD/>
      <TD>15.302398</TD>
      <TD/>
      <TD/>
      <TD>0.5480747248985749</TD>
      <TD>J220246-214331</TD>
      <TD>1297.501564025879</TD>
      <TD>0.45095712</TD>
      <TD>0.028895691</TD>
      <TD/>
      <TD/>
     </TR>
     <TR>
      <TD>J220305.9-213133</TD>
      <TD>330.77481</TD>
      <TD>-21.525911</TD>
      <TD>64.429</TD>
      <TD>0.397</TD>
      <TD>19.691336</TD>
      <TD/>
      <TD>15.329666</TD>
      <TD/>
      <TD/>
      <TD>2.064187519174835</TD>
      <TD>J220307-213132</TD>
      <TD>259.2223584651947</TD>
      <TD>0.29617673</TD>
      <TD>0.038861286</TD>
      <TD/>
      <TD/>
     </TR>
     <TR>
      <TD>J220310.1-215034</TD>
      <TD>330.792242</TD>
      <TD>-21.842847</TD>
      <TD>72.785</TD>
      <TD>0.37</TD>
      <TD>13.272273</TD>
      <TD/>
      <TD>15.427568</TD>
      <TD/>
      <TD/>
      <TD>2.9022246428117278</TD>
      <TD>J220310-215031</TD>
      <TD>232.8782081604004</TD>
      <TD/>
      <TD/>
      <TD>0.15868442</TD>
      <TD/>
     </TR>
     <TR>
      <TD>J220310.6-194544</TD>
      <TD>330.79455</TD>
      <TD>-19.762355</TD>
      <TD>44.801</TD>
      <TD>0.513</TD>
      <TD>6.977934</TD>
      <TD/>
      <TD>14.995788</TD>
      <TD/>
      <TD/>
      <TD>5.073287585313377</TD>
      <TD/>
      <TD/>
      <TD/>
      <TD/>
      <TD/>
      <TD/>
     </TR>
     <TR>
      <TD>J220311.5-203242</TD>
      <TD>330.798135</TD>
      <TD>-20.545148</TD>
      <TD>41.411</TD>
      <TD>0.434</TD>
      <TD>10.234812</TD>
      <TD/>
      <TD>15.129703</TD>
      <TD/>
      <TD/>
      <TD>3.416033977739172</TD>
      <TD>J220312-203234</TD>
      <TD>101.8034815788269</TD>
      <TD/>
      <TD/>
      <TD>0.48450026</TD>
      <TD/>
     </TR>
     <TR>
      <TD>J220313.1-221939</TD>
      <TD>330.80468</TD>
      <TD>-22.327728</TD>
      <TD>132.354</TD>
      <TD>0.343</TD>
      <TD>19.994816</TD>
      <TD/>
      <TD>15.579257</TD>
      <TD/>
      <TD/>
      <TD>2.420164102700206</TD>
      <TD>J220313-221938</TD>
      <TD>497.7819323539734</TD>
      <TD/>
      <TD/>
      <TD>0.108442396</TD>
      <TD/>
     </TR>
     <TR>
      <TD>J220319.3-205223</TD>
      <TD>330.83062</TD>
      <TD>-20.873122</TD>
      <TD>45.049</TD>
      <TD>0.41</TD>
      <TD>14.942812</TD>
      <TD/>
      <TD>15.228765</TD>
      <TD/>
      <TD/>
      <TD>2.352623741789348</TD>
      <TD>J220320-205221</TD>
      <TD>195.80933451652527</TD>
      <TD/>
      <TD/>
      <TD>0.14177097</TD>
      <TD/>
     </TR>
     <TR>
      <TD>J220345.3-202638</TD>
      <TD>330.938751</TD>
      <TD>-20.443929</TD>
      <TD>39.572</TD>
      <TD>0.447</TD>
      <TD>7.380235</TD>
      <TD/>
      <TD>15.241223</TD>
      <TD/>
      <TD/>
      <TD>4.7101940042117</TD>
      <TD>J220345-202627</TD>
      <TD>204.26045358181</TD>
      <TD/>
      <TD/>
      <TD>0</TD>
      <TD/>
     </TR>
     <TR>
      <TD>J220345.5-194941</TD>
      <TD>330.939748</TD>
      <TD>-19.828293</TD>
      <TD>48.736</TD>
      <TD>0.615</TD>
      <TD>6.282661</TD>
      <TD/>
      <TD>15.140211</TD>
      <TD/>
      <TD/>
      <TD>5.698200275456429</TD>
      <TD>J220345-194922</TD>
      <TD>163.9128178358078</TD>
      <TD/>
      <TD/>
      <TD>0.14672445</TD>
      <TD/>
     </TR>
     <TR>
      <TD>J220402.4-212653</TD>
      <TD>331.010277</TD>
      <TD>-21.448263</TD>
      <TD>278.752</TD>
      <TD>0.474</TD>
      <TD>62.468277</TD>
      <TD/>
      <TD>15.521568</TD>
      <TD/>
      <TD/>
      <TD>0.6669686091229974</TD>
      <TD>J220403-212651</TD>
      <TD>761.3362073898315</TD>
      <TD/>
      <TD/>
      <TD>0.038503554</TD>
      <TD/>
     </TR>
     <TR>
      <TD>J220416.3-205655</TD>
      <TD>331.0682</TD>
      <TD>-20.94881</TD>
      <TD>64.3</TD>
      <TD>0.45</TD>
      <TD>15.622572</TD>
      <TD/>
      <TD>15.460014</TD>
      <TD/>
      <TD/>
      <TD>2.4058514745422355</TD>
      <TD>J220417-205650</TD>
      <TD>248.48932027816772</TD>
      <TD/>
      <TD/>
      <TD>0</TD>
      <TD/>
     </TR>
     <TR>
      <TD>J220419.0-195918</TD>
      <TD>331.07939</TD>
      <TD>-19.988346</TD>
      <TD>88.75</TD>
      <TD>0.547</TD>
      <TD>9.794684</TD>
      <TD/>
      <TD>15.294525</TD>
      <TD/>
      <TD/>
      <TD>3.6314212058771296</TD>
      <TD/>
      <TD/>
      <TD/>
      <TD/>
      <TD/>
      <TD/>
     </TR>
     <TR>
      <TD>J220420.5-201751</TD>
      <TD>331.085704</TD>
      <TD>-20.297635</TD>
      <TD>20.898</TD>
      <TD>0.453</TD>
      <TD>5.3234763</TD>
      <TD/>
      <TD>15.348606</TD>
      <TD/>
      <TD/>
      <TD>7.1398664226336575</TD>
      <TD/>
      <TD/>
      <TD/>
      <TD/>
      <TD/>
      <TD/>
     </TR>
     <TR>
      <TD>J220452.3-203729</TD>
      <TD>331.218265</TD>
      <TD>-20.624862</TD>
      <TD>115.435</TD>
      <TD>0.438</TD>
      <TD>16.05241</TD>
      <TD/>
      <TD>15.533968</TD>
      <TD/>
      <TD/>
      <TD>2.529724054399694</TD>
      <TD>J220452-203724</TD>
      <TD>461.58578991889954</TD>
      <TD>0.14012857</TD>
      <TD>0.030559372</TD>
      <TD/>
      <TD/>
     </TR>
     <TR>
      <TD>J220515.9-214056</TD>
      <TD>331.316353</TD>
      <TD>-21.682399</TD>
      <TD>46.517</TD>
      <TD>0.347</TD>
      <TD>6.283946</TD>
      <TD/>
      <TD>15.853773</TD>
      <TD/>
      <TD/>
      <TD>7.275383430119889</TD>
      <TD/>
      <TD/>
      <TD/>
      <TD/>
      <TD/>
      <TD/>
     </TR>
     <TR>
      <TD>J220716.1-200328</TD>
      <TD>331.817195</TD>
      <TD>-20.058041</TD>
      <TD>1320.121</TD>
      <TD>1.387</TD>
      <TD>41.65901</TD>
      <TD/>
      <TD>15.992862</TD>
      <TD/>
      <TD/>
      <TD>1.1531931971351288</TD>
      <TD>J220716-200320</TD>
      <TD>6871.836185455322</TD>
      <TD>0.53805274</TD>
      <TD>0.034503277</TD>
      <TD/>
      <TD/>
     </TR>
    </TABLEDATA>
   </DATA>
  </TABLE>
 </RESOURCE>
</VOTABLE>

